Providing High and Controllable Performance in Multicore Systems Through Shared Resource Management

Multiple applications executing concurrently on a multicore system interfere with each other at different shared resources such as main memory and shared caches. Such inter-application interference, if uncontrolled, results in high system performance degradation and unpredictable application slowdowns. While previous work has proposed application-aware memory scheduling as a solution to mitigate inter-application interference and improve system performance, previously proposed memory scheduling techniques incur high hardware complexity and unfairly slowdown some applications. Furthermore, previously proposed memory-interference mitigation techniques are not designed to precisely control application performance. This dissertation seeks to achieve high and controllable performance in multicore systems by mitigating and quantifying the impact of shared resource interference. First, towards mitigating memory interference and achieving high performance, we propose the Blacklisting memory scheduler that achieves high performance and fairness at low complexity. Next, towards quantifying the impact of memory interference and achieving controllable performance in the presence of memory bandwidth interference, we propose the Memory Interference induced Slowdown Estimation (MISE) model. We propose and demonstrate two use cases that can leverage MISE to provide soft performance guarantees and high overall performance/fairness. Finally, we seek to quantify the impact of shared cache interference on application slowdowns, in addition to memory bandwidth interference. Towards this end, we propose the Application Slowdown Model (ASM). We propose and demonstrate several use cases of ASM that leverage it to provide soft performance guarantees and improve performance and fairness.

==> blacklisting/plots/latency_violin.py <==
import random
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
fs = 40

matplotlib.rcParams.update({'font.size': 17})
matplotlib.rcParams.update({'font.sans-serif': 'Arial'})
matplotlib.rcParams.update({'font.weight': 'medium'})
matplotlib.rcParams.update({'axes.labelsize': 'large'})
data_0 = [ 7.326e2, 7.066e2, 7.283e2, 5.549e2, 5.368e2, 5.691e2, 6.585e2, 7.337e2, 5.4e2, 7.602e2, 9.837e2, 7.306e2, 6.078e2, 6.596e2, 6.804e2, 5.924e2, 7.399e2, 7.195e2, 6.48e2, 9.375e2, 5.385e2, 7.044e2, 6.531e2, 5.831e2, 6.418e2, 1.101e3, 9.604e2, 7.055e2, 1.11e3, 6.471e2, 9.38e2, 1.107e3, 6.825e2, 9.59e2, 1.106e3, 1.173e3, 1.181e3, 7.435e2, 1.175e3, 9.446e2, 1.019e3, 1.112e3, 8.257e2, 7.658e2, 1.108e3, 8.006e2, 7.038e2, 1.14e3, 6.776e2, 6.762e2, 5.753e2, 6.239e2, 6.429e2, 6.21e2, 1.011e3, 6.33e2, 7.573e2, 5.744e2, 6.355e2, 6.726e2, 6.693e2, 6.344e2, 6.781e2, 1.072e3, 5.925e2, 5.757e2, 5.641e2, 1.046e3, 5.823e2, 9.444e2, 9.494e2, 5.764e2, 9.268e2, 6.047e2, 8.095e2, 7.277e2, 6.073e2, 6.766e2, 8.401e2, 6.909e2, 1.328e3, 8.558e2, 1.181e3, 8.796e2, 6.525e2, 1.254e3, 8.228e2, 8.53e2, 8.279e2, 6.129e2, 8.678e2, 8.695e2, 8.816e2, 6.21e2, 1.024e3, 9.658e2, 7.36e2, 6.805e2, 7.006e2, 7.164e2, 6.561e2, 6.561e2, 6.681e2, 7.807e2, 6.35e2, 8.88e2, 7.007e2, 8.282e2, 8.046e2, 7.815e2, 7.775e2, 6.473e2, 7.978e2, 8.162e2, 6.807e2, 8.642e2, 8.214e2, 8.959e2, 7.67e2, 8.749e2, 6.217e2, 5.869e2, 6.677e2, 5.948e2, 7.027e2, 6.512e2, 6.176e2, 7.715e2, 6.532e2, 6.824e2, 5.976e2, 6.825e2, 6.709e2, 7.816e2, 6.17e2, 6.652e2, 6.627e2, 6.312e2, 9.659e2, 6.232e2, 6.609e2, 6.303e2, 6.14e2, 6.664e2, 1.023e3, 7.622e2, 5.795e2, 6.22e2, 6.216e2, 5.836e2, 6.219e2, 6.391e2, 7.186e2, 9.362e2, 7.02e2, 7.348e2, 8.788e2, 7.539e2, 7.516e2, 7.488e2, 8.071e2, 8.408e2, 8.569e2, 8.7e2, 1.06e3, 9.246e2, 6.331e2, 6.437e2, 6.055e2, 7.693e2, 6.185e2, 6.261e2, 8.541e2, 6.328e2, 1.041e3, 7.98e2, 1.051e3, 6.42e2, 1.069e3, 6.223e2, 6.988e2, 9.3e2, 8.725e2, 8.832e2, 9.885e2, 7.511e2, 6.413e2, 7.428e2, 6.3e2, 7.54e2, 8.988e2, 8.766e2, 6.553e2, 6.326e2, 6.593e2, 6.867e2, 7.083e2, 6.787e2, 7.009e2, 9.91e2, 1.021e3, 6.415e2, 7.25e2, 6.405e2, 6.402e2, 6.497e2, 6.822e2, 1.05e3, 6.904e2, 7.388e2, 7.388e2, 7.901e2, 8.446e2, 7.455e2, 6.402e2, 6.778e2, 8.151e2, 8.19e2, 7.401e2, 7.235e2, 8.181e2, 6.737e2, 7.675e2, 8.14e2, 7.077e2, 9.035e2, 1.035e3, 7.905e2, 7.55e2, 7.558e2, 7.201e2, 8.792e2, 8.002e2, 6.943e2, 7.549e2, 7.382e2, 7.422e2, 6.52e2, 7.685e2, 7.164e2, 8.565e2, 7.277e2, 8.113e2, 8.21e2, 7.216e2, 7.708e2, 7.688e2, 8.342e2, 9.062e2, 8.196e2, 7.288e2, 7.247e2, 8.377e2, 1.148e3, 7.706e2, 8.461e2, 1.067e3, 8.879e2, 1.511e3, 7.433e2, 8.876e2, 9.48e2, 7.733e2, 8.732e2, 7.865e2, 8.928e2, 1.21e3, 7.499e2, 7.481e2, 7.918e2, 1.077e3, 7.259e2, 1.118e3, 1.045e3, 1.058e3, 1.048e3, 7.291e2, 1.043e3, 9.63e2, 8.41e2, 1.185e3, 1.073e3, 8.199e2, 1.122e3, 7.89e2, 1.1e3, 1.189e3, 9.7e2, 7.494e2, 9.444e2, 1.204e3, 7.926e2, 7.477e2, 8.979e2, 1.067e3, 1.035e3, 7.84e2, 1.152e3, 7.39e2, 1.023e3, 9.189e2, 7.999e2, 8.214e2, 1.138e3, 1.084e3, 8.447e2, 1.08e3, 9.071e2, 9.132e2, 8.441e2, 8.388e2, 1.027e3, 6.941e2, 9.609e2, 7.438e2, 8.459e2, 8.594e2, 8.839e2, 1.125e3, 7.447e2, 7.614e2, 9.417e2, 8.675e2, 7.41e2, 9.62e2, 8.594e2, 8.555e2, 7.591e2, 1.245e3, 7.248e2, 9.688e2, 9.972e2, 7.155e2, 1.012e3, 9.603e2, 9.27e2, 8.979e2, 1.004e3, 8.321e2, 9.02e2, 9.756e2, 9.443e2, 8.407e2, 8.99e2, 9.493e2, 9.523e2, 1.163e3, 1.164e3, 9.764e2, 8.531e2, 9.996e2, 9.808e2, 9.78e2, 9.012e2, 1.025e3, 8.719e2, 1.064e3, 9.64e2, 9.395e2, 7.782e2, 1.816e3, 8.024e2, 1.376e3, 8.307e2, 9.201e2, 1.441e3, 1.103e3, 7.935e2, 1.513e3, 1.375e3, 7.921e2, 8.271e2, 1.029e3, 1.105e3, 1.501e3, 1.548e3, 1.101e3, 1.419e3, 1.486e3, 1.476e3, 1.457e3, 1.619e3, 1.515e3, 1.415e3, 1.142e3, 1.145e3, 1.238e3, 1.237e3, 1.197e3, 1.141e3, 1.106e3, 1.241e3, 1.161e3, 1.24e3, 1.082e3, 1.097e3, 1.117e3, 1.092e3, 1.215e3, 1.093e3, 1.096e3, 1.248e3, 1.025e3, 1.37e3, 1.243e3, 1.143e3, 1.134e3, 1.233e3, 1.097e3, 1.325e3, 1.113e3, 1.282e3, 1.21e3, 7.461e2, 1.53e3, 1.103e3, 1.076e3, 1.068e3, 7.268e2, 7.256e2, 1.298e3, 9.339e2, 8.765e2, 1.213e3, 9.113e2, 1.304e3, 1.363e3, 7.767e2, 1.272e3, 1.267e3, 9.535e2, 1.019e3, 1.21e3, 8.119e2, 1.067e3, 7.677e2, 1.211e3, 7.664e2, 9.594e2, 9.57e2, 9.509e2, 8.156e2, 1.245e3, 8.152e2, 1.296e3, 8.2e2, 1.064e3, 7.516e2, 1.106e3, 1.269e3, 1.066e3, 1.072e3, 1.036e3, 1.081e3, 1.373e3, 1.226e3, 7.725e2, 9.161e2, 8.446e2, 7.539e2, 1.18e3, 7.544e2, 1.35e3, 1.127e3, 7.498e2, 1.14e3, 1.349e3, 9.757e2, 8.453e2, 8.553e2, 1.182e3, 1.006e3, 1.277e3, 1.427e3, 8.847e2, 1.17e3, 1.288e3, 1.174e3, 1.27e3, 1.169e3, 1.172e3, 1.208e3, 1.046e3, 1.55e3, 9.047e2, 1.707e3, 9.064e2, 2.119e3, 9.442e2, 1.039e3, 1.248e3, 1.295e3, 2.134e3, 1.616e3, 2.119e3, 1.244e3, 1.03e3, 1.549e3, 1.595e3, 1.103e3, 1.576e3, 1.925e3, 1.054e3, 1.58e3, 9.361e2, 1.485e3, 1.164e3, 1.58e3, 1.495e3, 1.183e3, 8.777e2, 9.266e2, 1.525e3, 2.072e3, 1.61e3, 1.812e3, 9.756e2, 1.112e3, 2.04e3, 8.807e2, 1.127e3, 1.573e3, 1.2e3, 1.461e3, 1.704e3, 1.143e3, 1.545e3, 1.027e3, 9.247e2, 1.25e3, 1.431e3, 9.188e2, 8.172e2, 8.652e2, 9.358e2, 1.251e3, 1.277e3, 1.244e3, 1.06e3, 9.189e2, 9.186e2, 1.209e3, 1.088e3, 1.274e3, 1.062e3, 8.221e2, 1.165e3, 1.05e3, 8.34e2, 1.242e3, 1.107e3, 1.227e3, 8.404e2, 1.626e3, 1.627e3, 1.634e3, 1.51e3, 8.123e2, 8.395e2, 1.663e3, 8.354e2, 1.477e3, 1.631e3, 1.03e3, 1.602e3, 8.072e2, 1.388e3, 1.647e3, 1.631e3, 1.646e3, 1.447e3, 1.518e3, 1.33e3, 1.462e3, 1.386e3, 1.672e3, 8.926e2, 1.005e3, 1.361e3, 1.327e3, 1.218e3, 1.088e3, 1.225e3, 1.345e3, 1.221e3, 1.297e3, 1.298e3, 9.034e2, 1.296e3, 9.436e2, 1.143e3, 1.318e3, 1.296e3, 1.013e3, 1.199e3, 9.185e2, 1.222e3, 1.23e3, 1.227e3, 9.141e2, 1.362e3, 1.167e3, 1.232e3, 1.249e3, 9.996e2, 1.33e3, 1.352e3, 9.367e2, 1.403e3, 1.587e3, 1.278e3, 1.034e3, 1.271e3, 1.567e3, 8.708e2, 1.021e3, 1.003e3, 9.357e2, 1.328e3, 1.328e3, 1.238e3, 1.216e3, 1.378e3, 1.212e3, 1.454e3, 1.927e3, 1.543e3, 9.326e2, 1.504e3, 9.954e2, 9.271e2, 1.526e3, 1.923e3, 1.327e3, 1.506e3, 1.181e3, 1.671e3, 1.008e3, 1.382e3, 8.959e2, 1.388e3, 9.3e2, 1.225e3, 1.745e3, 1.739e3, 1.575e3, 1.958e3, 1.481e3, 1.306e3, 1.318e3, 9.82e2, 1.38e3, 9.94e2, 9.918e2, 1.386e3, 9.84e2, 1.293e3, 1.172e3, 1.421e3, 1.097e3, 1.312e3, 1.124e3, 1.383e3, 1.303e3, 1.32e3, 1.367e3, 1.278e3, 1.389e3, 1.134e3, 1.286e3, 1.116e3, 1.278e3, 8.929e2, 8.849e2, 1.281e3, 7.734e2, 1.529e3, 1.35e3, 7.727e2, 1.362e3, 1.316e3, 1.28e3, 1.307e3, 7.67e2, 1.355e3, 8.19e2, 1.142e3, 1.078e3, 1.319e3, 1.353e3, 1.3e3, 1.259e3, 1.125e3, 1.264e3, 1.072e3, 1.118e3, 1.143e3, 1.434e3, 1.657e3, 1.335e3, 1.426e3, 1.519e3, 9.107e2, 1.113e3, 1.083e3, 1.844e3, 9.181e2, 1.154e3, 1.154e3, 1.461e3, 9.684e2, 1.595e3, 8.812e2, 9.096e2, 1.454e3, 1.01e3, 1.004e3, 1.573e3, 1.145e3, 1.542e3, 1.611e3, 1.484e3, 1.009e3, 1.434e3, 1.52e3, 1.631e3, 1.694e3, 9.246e2, 8.918e2, 1.805e3, 1.427e3, 1.648e3, 1.649e3, 1.646e3, 1.001e3, 1.337e3, 1.343e3, 1.103e3, 9.34e2, 1.469e3, 1.629e3, 1.683e3, 1.529e3, 1.808e3, 1.248e3, 1.085e3, 9.906e2, 1.255e3, 1.641e3, 1.457e3, 1.642e3, 1.446e3, 1.227e3, 1.25e3, 1.027e3, 1.388e3, 1.445e3, 1.251e3, 1.342e3, 1.421e3, 1.085e3, 1.405e3, 1.258e3, 1.236e3, 1.454e3, 1.263e3, 1.074e3, 1.159e3, 1.133e3, 1.582e3, 1.156e3, 9.592e2, 1.184e3, 1.335e3, 1.579e3, 1.009e3, 1.343e3, 1.562e3, 1.413e3, 1.557e3, 1.807e3, 1.1e3, 1.556e3, 1.071e3, 1.6e3, 1.416e3, 1.545e3, 1.784e3, 9.272e2, 9.655e2, 1.311e3, 1.486e3, 2.152e3, 1.988e3, 1.909e3, 1.219e3, 1.632e3, 1.045e3, 1.928e3, 2.143e3, 1.98e3, 1.712e3, 1.917e3, 1.489e3, 9.076e2, 1.963e3, 1.276e3, 1.927e3, 1.694e3, 9.181e2, 9.635e2, 1.23e3, 1.272e3, 1.049e3, 1.493e3, 9.695e2, 1.456e3, 1.541e3, 1.56e3, 1.463e3, 1.287e3, 1.559e3, 1.201e3, 1.205e3, 1.064e3, 1.457e3, 1.004e3, 1.548e3, 1.074e3, 1.563e3, 1.544e3, 1.065e3, 1.293e3, 1.58e3, 1.549e3, 1.657e3, 1.016e3, 1.331e3, 1.376e3, 1.279e3, 1.542e3, 1.632e3, 1.001e3, 1.759e3, 1.258e3, 1.648e3, 1.967e3, 1.676e3, 1.759e3, 2.213e3, 1.964e3, 1.076e3, 1.075e3, 1.776e3, 1.285e3, 2.032e3, 2.203e3, 1.257e3, 9.931e2, 9.348e2, 1.278e3, 1.855e3, 1.331e3, 9.427e2, 1.06e3, 1.506e3, 2.742e3, 9.659e2, 2.325e3, 1.233e3, 1.225e3, 2.564e3, 2.642e3, 1.526e3, 2.29e3, 1.236e3, 2.759e3, 2.287e3, 9.625e2, 9.778e2, 9.667e2, 2.082e3, 2.278e3, 1.482e3, 2.699e3, 2.709e3, 2.521e3, 2.129e3, 1.192e3, 1.199e3, 2.519e3, 1.984e3, 1.579e3, 9.871e2, 2.414e3, 1.195e3, 2.684e3, 2.115e3, 2.519e3, 1.577e3, 2.241e3, 2.677e3, 1.107e3, 2.099e3, 2.491e3, 2.198e3, 9.766e2, 1.46e3, 2.38e3, 1.105e3, 2.403e3, 9.851e2, 1.017e3, 1.009e3, 2.341e3, 2.08e3, 2.054e3, 1.109e3, 2.128e3, 2.168e3, 9.425e2, 1.109e3, 1.74e3, 2.352e3, 1.339e3, 2.099e3, 1.108e3, 1.583e3, 2.156e3, 1.869e3, 9.497e2, 2.142e3, 2.071e3, 2.334e3, 1.874e3, 1.78e3, 1.631e3, 1.431e3, 1.673e3, 1.32e3, 1.316e3, 1.547e3, 1.561e3, 1.779e3, 1.408e3, 1.449e3, 1.131e3, 1.325e3, 1.781e3, 1.34e3, 1.393e3, 1.407e3, 1.793e3, 1.645e3, 1.605e3, 1.178e3, 1.163e3, 1.411e3, 1.402e3, 1.181e3, 7.632e2, 8.163e2, 9.622e2, 8.91e2, 9.095e2, 1.205e3, 8.803e2, 1.092e3, 1.042e3, 9.086e2, 1.114e3, 7.909e2, 1.007e3, 7.98e2, 1.031e3, 1.289e3, 1.122e3, 8.401e2, 8.25e2, 1.256e3, 7.972e2, 7.958e2, 1.132e3, 1.089e3, 7.674e2, 7.87e2, 7.659e2, 7.501e2, 7.014e2, 6.475e2, 7.498e2, 7.287e2, 9.979e2, 7.48e2, 6.705e2, 6.91e2, 8.754e2, 8.799e2, 8.376e2, 1e3, 9.348e2, 6.75e2, 7.434e2, 8.333e2, 8.34e2, 8.315e2, 8.96e2, 8.319e2, 8.366e2, 7.999e2, 1.111e3, 9.063e2, 7.811e2, 8.627e2, 1.279e3, 7.439e2, 7.459e2, 7.567e2, 1.058e3, 7.4e2, 8.406e2, 7.499e2, 1.16e3, 1.094e3, 1.038e3, 1.275e3, 7.638e2, 1.011e3, 9.547e2, 1.305e3, 7.598e2, 1.089e3, 1.126e3, 1.667e3, 3.403e3, 1.175e3, 1.415e3, 1.231e3, 1.683e3, 1.205e3, 1.643e3, 1.623e3, 1.009e3, 1.008e3, 1.348e3, 1.108e3, 1.674e3, 1.458e3, 1.604e3, 1.07e3, 1.657e3, 1.649e3, 1.037e3, 1.532e3, 1.594e3, 1.293e3, 7.568e2, 7.674e2, 7.672e2, 7.011e2, 7.636e2, 6.681e2, 8.418e2, 6.732e2, 8.333e2, 8.313e2, 7.698e2, 7.705e2, 7.292e2, 8.55e2, 6.833e2, 7.307e2, 8.263e2, 8.31e2, 1.074e3, 7.339e2, 8.334e2, 6.8e2, 1.1e3, 8.539e2, 7.297e2, 8.261e2, 6.97e2, 7.117e2, 7.463e2, 7.371e2, 1.182e3, 9.378e2, 7.93e2, 9.516e2, 9.254e2, 9.387e2, 9.211e2, 1.163e3, 6.881e2, 7.754e2, 6.863e2, 8.824e2, 9.514e2, 1.115e3, 1.033e3, 9.501e2, 9.856e2, 9.45e2, 6.453e2, 7.938e2, 7.524e2, 7.699e2, 6.522e2, 6.532e2, 6.853e2, 8.317e2, 8.666e2, 6.903e2, 7.748e2, 7.721e2, 6.819e2, 7.783e2, 1.105e3, 7.748e2, 9.909e2, 6.856e2, 1.082e3, 1.044e3, 8.432e2, 8.423e2, 8.199e2, 8.136e2, 7.417e2, 6.779e2, 7.621e2, 7.341e2, 7.314e2, 8.267e2, 6.788e2, 9.132e2, 6.952e2, 8.288e2, 7.012e2, 8.314e2, 9.086e2, 8.286e2, 1.014e3, 8.382e2, 6.868e2, 8.297e2, 8.991e2, 7.815e2, 1.107e3, 8.677e2, 7.555e2, 7.072e2, 7.38e2, 8.134e2, 8.074e2, 8.039e2, 8.751e2, 6.843e2, 9.276e2, 9.369e2, 1.103e3, 1.183e3, 7.433e2, 7.383e2, 9.51e2, 9.41e2, 1.368e3, 8.315e2, 7.321e2, 9.337e2, 9.464e2, 7.287e2, 7.476e2, 8.164e2, 9.493e2, 7.377e2, 6.34e2, 5.783e2, 6.37e2, 8.448e2, 6.873e2, 5.791e2, 6.499e2, 7.034e2, 1.032e3, 6.929e2, 6.933e2, 7.019e2, 7.795e2, 6.459e2, 7.096e2, 7.04e2, 6.202e2, 8.119e2, 6.953e2, 6.463e2, 7.083e2, 7.962e2, 6.394e2, 8.026e2, 1.023e3, 1.107e3, 8.624e2, 1.022e3, 1.003e3, 8.908e2, 1.025e3, 9.614e2, 1.244e3, 8.639e2, 9.283e2, 1.066e3, 1.079e3, 1.09e3, 1.095e3, 1.108e3, 8.805e2, 8.613e2, 1.163e3, 1.332e3, 1.15e3, 1.325e3, 1.24e3, 9.041e2, 2.902e3, 1.576e3, 1.438e3, 1.243e3, 1.18e3, 1.343e3, 1.076e3, 1.951e3, 9.492e2, 9.705e2, 1.252e3, 1.176e3, 1.429e3, 1.798e3, 1.788e3, 1.645e3, 1.869e3, 1.821e3, 1.642e3, 1.696e3, 1.875e3, 1.685e3, 1.906e3, 1.889e3, 9.153e2, 1.074e3, 1.182e3, 2.648e3, 1.097e3, 1.136e3, 1.504e3, 9.507e2, 1.456e3, 1.376e3, 1.077e3, 1.275e3, 1.41e3, 1.447e3, 1.588e3, 1.089e3, 9.882e2, 1.434e3, 8.764e2, 1.506e3, 1.545e3, 1.419e3, 1.403e3, 9.825e2, 1.388e3, 1.252e3, 1.143e3, 9.679e2, 1.013e3, 9.89e2, 9.178e2, 1.026e3, 1.064e3, 9.961e2, 1.09e3, 1.004e3, 1.247e3, 8.658e2, 1.098e3, 1.422e3, 9.258e2, 1.273e3, 1.228e3, 1.449e3, 8.949e2, 1.007e3, 1.264e3, 1.125e3, 1.23e3, 1.198e3, 1.542e3, 1.422e3, 2.65e3, 1.177e3, 1.14e3, 1.023e3, 1.343e3, 1.196e3, 1.205e3, 1.359e3, 1.513e3, 1.039e3, 1.393e3, 1.222e3, 1.367e3, 1.645e3, 1.052e3, 8.586e2, 1.366e3, 1.277e3, 9.842e2, 1.631e3, 1.415e3, 1.208e3, 1.625e3, 1.403e3, 1.023e3, 1.408e3, 1.211e3, 1.069e3, 1.34e3, 1.596e3, 1.284e3, 2.771e3, 1.294e3, 1.492e3, 1.139e3, 1.068e3, 1.185e3, 1.189e3, 1.899e3, 1.804e3, 1.865e3, 1.672e3, 1.883e3, 1.793e3, 1.107e3, 1.128e3, 1.281e3, 1.135e3, 1.005e3, 1.444e3, 1.375e3, 2.518e3, 8.497e2, 1.055e3, 1.139e3, 1.092e3, 8.968e2, 1.532e3, 1.337e3, 1.588e3, 1.569e3, 1.311e3, 1.4e3, 1.198e3, 1.246e3, 1.49e3, 1.444e3, 9.594e2, 1.668e3, 1.102e3, 1.088e3, 1.324e3, 3.126e3, 1.3e3, 1.339e3, 1.019e3, 1.403e3, 1.706e3, 1.097e3, 1.291e3, 1.593e3, 1.263e3, 1.169e3, 1.037e3, 1.117e3, 1.006e3, 1.016e3, 1.585e3, 1.631e3, 1.143e3, 1.648e3, 1.431e3, 9.967e2, 1.139e3, 9.569e2, 9.899e2, 8.807e2, 1.282e3, 1.028e3, 9.275e2, 9.499e2, 9.76e2, 1.01e3, 1.047e3, 9.008e2, 1.326e3, 1.398e3, 9.822e2, 9.32e2, 1.158e3, 1.133e3, 1.151e3, 8.831e2, 9.445e2, 9.534e2, 1.131e3, 8.022e2, 1.119e3, 7.849e2, 1.046e3, 8.501e2, 8.219e2, 9.039e2, 7.478e2, 6.734e2, 8.186e2, 8.272e2, 8.283e2, 1.032e3, 1.196e3, 9.648e2, 1.027e3, 1.169e3, 7.605e2, 1.031e3, 9.35e2, 8.163e2, 1.227e3, 1.022e3, 7.379e2, 1.343e3, 2.375e3, 2.077e3, 1.265e3, 1.921e3, 1.617e3, 3.569e3, 1.395e3, 2.374e3, 1.651e3, 1.462e3, 2.192e3, 1.628e3, 3.027e3, 1.401e3, 1.805e3, 1.891e3, 1.592e3, 1.531e3, 2.332e3, 1.863e3, 1.411e3, 2.378e3, 1.962e3, 1.833e3, 2.902e3, 1.26e3, 1.778e3, 2.018e3, 1.748e3, 1.433e3, 1.941e3, 1.743e3, 1.525e3, 1.504e3, 1.728e3, 2.08e3, 1.947e3, 1.81e3, 2.943e3, 1.714e3, 1.581e3, 1.819e3, 1.889e3, 1.615e3, 9.664e2, 2.128e3, 2.109e3, 1.302e3, 1.258e3, 2.173e3, 1.575e3, 2.151e3, 1.47e3, 1.281e3, 1.385e3, 1.478e3, 2.358e3, 1.184e3, 1.425e3, 1.57e3, 2.375e3, 1.341e3, 1.405e3, 1.195e3, 1.3e3, 1.529e3, 1.358e3, 2.174e3, 2.126e3, 2.161e3, 1.996e3, 1.819e3, 1.69e3, 2.27e3, 1.717e3, 1.447e3, 1.304e3, 1.418e3, 2.999e3, 1.358e3, 1.983e3, 1.604e3, 1.867e3, 1.28e3, 2.846e3, 2.239e3, 2.242e3, 1.757e3, 1.428e3, 1.801e3, 2.043e3, 1.36e3, 1.615e3, 2.203e3, 1.488e3, 1.324e3, 1.319e3, 1.476e3, 1.474e3, 1.255e3, 1.473e3, 1.899e3, 1.928e3, 1.344e3, 2.776e3, 1.367e3, 1.329e3, 1.329e3, 1.661e3, 1.312e3, 1.557e3, 1.928e3, 1.437e3, 1.732e3, 1.684e3, 1.906e3, 1.285e3, 1.661e3, 1.186e3, 1.485e3, 1.518e3, 1.252e3, 1.642e3, 1.258e3, 1.37e3, 1.368e3, 1.275e3, 1.202e3, 1.165e3, 1.515e3, 1.003e3, 1.363e3, 1.286e3, 3.028e3, 1.273e3, 1.662e3, 1.511e3, 1.406e3, 1.548e3, 1.111e3, 1.565e3, 1.326e3, 1.592e3, 9.465e2, 1.327e3, 1.041e3, 1.057e3, 1.407e3, 9.192e2, 9.035e2, 1.011e3, 1.046e3, 1.267e3, 1.014e3, 1.042e3, 1.049e3, 9.372e2, 1.095e3, 1.166e3, 1.063e3, 1.417e3, 1.316e3, 1.357e3, 9.67e2, 1.227e3, 1.304e3, 1.017e3, 1.157e3, 1.483e3, 1.208e3, 1.215e3, 1.059e3, 1.186e3, 1.174e3, 1.592e3, 1.165e3, 1.152e3, 1.151e3, 9.932e2, 1.308e3, 1.185e3, 1.182e3, 1.063e3, 1.154e3, 1.196e3, 1.617e3, 9.989e2, 1.439e3, 1.094e3, 1.121e3, 1.004e3, 1.981e3, 1.658e3, 1.657e3, 1.445e3, 1.377e3, 1.698e3, 2.198e3, 1.641e3, 1.45e3, 1.471e3, 1.475e3, 1.914e3, 2.683e3, 3.293e3, 1.683e3, 1.825e3, 1.449e3, 1.86e3, 1.482e3, 2.606e3, 2.485e3, 2.645e3, 2.316e3, 1.84e3, 2.363e3, 1.49e3, 1.484e3, 4.254e3, 1.636e3, 2.248e3, 1.486e3, 3.5e3, 1.538e3, 1.796e3, 1.517e3, 1.861e3, 1.445e3, 1.584e3, 1.683e3, 1.376e3, 1.584e3, 1.964e3, 1.708e3, 1.616e3, 2.692e3, 2.089e3, 1.479e3, 2.217e3, 1.322e3, 1.543e3, 1.218e3, 1.311e3, 1.417e3, 1.59e3, 1.477e3, 1.185e3, 1.275e3, 1.33e3, 2.014e3, 1.319e3, 1.328e3, 1.22e3, 1.251e3, 1.248e3, 1.424e3, 1.619e3, 1.225e3, 1.397e3, 1.181e3, 1.451e3, 1.49e3, 1.382e3, 1.366e3, 1.457e3, 1.359e3, 1.526e3, 1.31e3, 1.316e3, 1.31e3, 1.341e3, 1.847e3, 1.166e3, 1.135e3, 1.37e3, 1.297e3, 1.385e3, 1.542e3, 1.518e3, 1.305e3, 1.865e3, 1.31e3, 1.357e3, 1.473e3, 1.15e3, 1.724e3, 1.996e3, 2.26e3, 1.346e3, 1.544e3, 1.318e3, 1.634e3, 1.339e3, 1.374e3, 2.122e3, 1.663e3, 1.623e3, 1.435e3, 1.39e3, 1.316e3, 1.635e3, 2.162e3, 1.632e3, 1.382e3, 1.879e3, 1.41e3, 1.552e3, 1.89e3, 1.173e3, 2.377e3, 1.636e3, 1.639e3, 1.853e3, 1.521e3, 1.695e3, 1.744e3, 2.112e3, 1.72e3, 1.457e3, 1.323e3, 2.013e3, 1.729e3, 3.884e3, 1.665e3, 2.065e3, 1.386e3, 1.389e3, 1.747e3, 2.011e3, 1.532e3, 1.933e3, 2.046e3, 1.581e3, 2.382e3, 1.886e3, 1.798e3, 1.69e3, 1.795e3, 1.464e3, 1.922e3, 1.635e3, 3.374e3, 1.965e3, 1.468e3, 1.691e3, 1.619e3, 1.767e3, 1.695e3, 1.817e3, 1.394e3, 1.326e3, 1.252e3, 1.738e3, 1.741e3, 1.995e3, 2.049e3, 3.109e3, 1.828e3, 1.929e3, 1.658e3, 1.703e3, 3.133e3, 1.34e3, 1.537e3, 2.63e3, 1.715e3, 2.174e3, 1.941e3, 1.744e3, 1.352e3, 1.766e3, 1.354e3, 1.315e3, 2.096e3, 1.743e3, 1.672e3, 1.43e3, 1.68e3, 1.676e3, 1.743e3, 1.627e3, 1.508e3, 1.76e3, 2.589e3, 1.829e3, 1.557e3, 2.357e3, 2.022e3, 1.41e3, 1.736e3, 2.068e3, 1.531e3, 2.589e3, 1.581e3, 2.088e3, 1.678e3, 1.568e3, 1.709e3, 2.407e3, 1.832e3, 2.523e3, 2.617e3, 4.456e3, 1.366e3, 1.644e3, 1.396e3, 1.86e3, 1.221e3, 1.589e3, 1.362e3, 1.249e3, 1.585e3, 1.349e3, 1.341e3, 1.296e3, 1.388e3, 1.26e3, 1.598e3, 1.391e3, 1.378e3, 1.243e3, 1.585e3, 1.12e3, 1.337e3, 1.199e3, 1.402e3, 1.277e3, 1.275e3, 1.249e3, 1.277e3, 1.288e3, 2.095e3, 1.248e3, 3.272e3, 1.644e3, 1.57e3, 1.418e3, 1.242e3, 2.171e3, 1.416e3, 1.264e3, 1.279e3, 1.335e3, 1.505e3, 2.053e3, 2.085e3, 1.603e3, 1.272e3, 1.559e3, 1.635e3, 1.471e3, 1.32e3, 1.459e3, 1.509e3, 1.844e3, 2.166e3, 1.297e3, 1.686e3, 2.168e3, 1.523e3, 1.659e3, 1.741e3, 2.211e3, 2.242e3, 1.706e3, 1.342e3, 1.545e3, 1.341e3, 1.258e3, 2.231e3, 1.877e3, 1.478e3, 1.308e3, 1.093e3, 1.541e3, 1.453e3, 1.249e3, 1.348e3, 1.3e3,]
data_1 = [ 6.596e2, 5.192e2, 6.557e2, 5.411e2, 5.35e2, 1.024e3, 5.57e2, 5.397e2, 6.973e2, 8.184e2, 9.778e2, 5.439e2, 8.101e2, 5.703e2, 6.299e2, 7.496e2, 5.442e2, 4.932e2, 5.607e2, 1.236e3, 6.918e2, 4.951e2, 5.666e2, 5.262e2, 1.117e3, 1.335e3, 5.857e2, 6.337e2, 1.323e3, 1.113e3, 5.97e2, 5.682e2, 7.84e2, 7.576e2, 5.724e2, 1.393e3, 1.416e3, 6.034e2, 1.391e3, 5.992e2, 7.398e2, 9.096e2, 9.009e2, 6.083e2, 6.371e2, 9.001e2, 7.779e2, 1.064e3, 7.495e2, 7.427e2, 6.104e2, 6.393e2, 5.761e2, 8.22e2, 1.191e3, 5.475e2, 9.427e2, 5.832e2, 5.503e2, 6.046e2, 6.254e2, 5.537e2, 6.05e2, 1.484e3, 6.095e2, 8.044e2, 8.021e2, 1.403e3, 6.168e2, 1.413e3, 1.417e3, 7.874e2, 1.255e3, 7.201e2, 5.725e2, 6.152e2, 7.167e2, 8.128e2, 6.004e2, 8.404e2, 1.296e3, 6.01e2, 1.196e3, 7.219e2, 8.321e2, 1.295e3, 5.461e2, 5.968e2, 5.477e2, 7.546e2, 5.982e2, 7.06e2, 7.26e2, 7.587e2, 1.32e3, 1.434e3, 7.158e2, 7.086e2, 6.389e2, 6.359e2, 8.955e2, 8.944e2, 8.978e2, 6.226e2, 9.322e2, 1.096e3, 6.892e2, 8.333e2, 8.289e2, 6.235e2, 6.234e2, 9.26e2, 6.787e2, 6.806e2, 6.675e2, 1.033e3, 6.766e2, 1.032e3, 6.991e2, 1.078e3, 6.06e2, 5.799e2, 6.544e2, 5.807e2, 8.125e2, 6.876e2, 6.435e2, 1.005e3, 6.404e2, 1.202e3, 8.674e2, 1.132e3, 1.152e3, 9.72e2, 6.785e2, 6.402e2, 6.399e2, 5.901e2, 1.444e3, 6.522e2, 6.378e2, 5.903e2, 6.573e2, 6.389e2, 6.807e2, 6.983e2, 8.563e2, 1.343e3, 6.886e2, 5.844e2, 8.73e2, 8.705e2, 1.048e3, 1.119e3, 6.766e2, 1.016e3, 6.585e2, 6.575e2, 1.066e3, 9.75e2, 6.533e2, 7.906e2, 8.049e2, 6.624e2, 1.485e3, 9.89e2, 8.878e2, 6.258e2, 5.433e2, 5.871e2, 1.229e3, 6.554e2, 6.037e2, 7.766e2, 1.457e3, 6.297e2, 1.511e3, 8.421e2, 1.292e3, 7.989e2, 9.573e2, 9.158e2, 5.771e2, 6.287e2, 1.195e3, 6.489e2, 8.441e2, 6.415e2, 8.379e2, 6.488e2, 9.437e2, 5.772e2, 6.972e2, 8.778e2, 6.983e2, 6.313e2, 7.099e2, 6.449e2, 7.032e2, 1.321e3, 1.251e3, 9.192e2, 1.1e3, 9.056e2, 6.481e2, 8.871e2, 7.016e2, 1.633e3, 7.22e2, 6.101e2, 1.087e3, 8.106e2, 9.899e2, 6.142e2, 9.178e2, 7.062e2, 9.852e2, 7.886e2, 7.36e2, 8.139e2, 7.869e2, 1.052e3, 1.142e3, 9.084e2, 7.854e2, 1.64e3, 1.805e3, 7.656e2, 1.183e3, 1.091e3, 8.149e2, 1.146e3, 9.237e2, 7.565e2, 7.007e2, 1.016e3, 1.112e3, 1.008e3, 7.817e2, 7.612e2, 8.173e2, 6.758e2, 7.103e2, 1.043e3, 1.016e3, 7.894e2, 7.866e2, 8.084e2, 9.763e2, 1.049e3, 6.602e2, 1.037e3, 7.564e2, 1.496e3, 7.066e2, 6.849e2, 1.485e3, 7.396e2, 1.602e3, 7.363e2, 8.791e2, 1.149e3, 1.051e3, 7.478e2, 8.429e2, 1.115e3, 8.466e2, 1.11e3, 7.169e2, 8.63e2, 7.9e2, 1.652e3, 1.678e3, 1.062e3, 1.069e3, 1.071e3, 1.059e3, 7.63e2, 7.933e2, 1.183e3, 1.561e3, 1.217e3, 1.194e3, 1.219e3, 8.07e2, 1.227e3, 1.849e3, 8.11e2, 7.661e2, 8.269e2, 9.1e2, 9.32e2, 1.208e3, 1.175e3, 9.567e2, 1.147e3, 9.187e2, 1.907e3, 1.836e3, 8.311e2, 8.833e2, 8.525e2, 1.206e3, 1.599e3, 1.341e3, 8.604e2, 1.308e3, 8.633e2, 8.602e2, 1.147e3, 8.589e2, 1.014e3, 7.507e2, 1.091e3, 1.846e3, 1.172e3, 7.941e2, 8.019e2, 8.489e2, 8.877e2, 8.984e2, 8.083e2, 9.057e2, 8.917e2, 8.305e2, 8.179e2, 8.335e2, 8.112e2, 1.528e3, 1.119e3, 8.34e2, 1.313e3, 1.101e3, 1.278e3, 8.27e2, 1.008e3, 8.441e2, 1.201e3, 7.984e2, 8.423e2, 9.103e2, 8.621e2, 7.792e2, 8.351e2, 9.889e2, 9.842e2, 1.907e3, 1.874e3, 8.864e2, 9.024e2, 1.092e3, 9.048e2, 8.96e2, 9.137e2, 1.339e3, 8.9e2, 1.072e3, 8.792e2, 9.162e2, 1.214e3, 7.876e2, 1.481e3, 1.053e3, 1.046e3, 1.056e3, 1.535e3, 8.475e2, 1.456e3, 8.739e2, 1.053e3, 1.481e3, 1.047e3, 1.108e3, 8.003e2, 9.714e2, 7.805e2, 7.719e2, 8.543e2, 9.729e2, 1.598e3, 1.416e3, 1.162e3, 8.351e2, 8.094e2, 1.211e3, 1.212e3, 1.179e3, 1.181e3, 1.469e3, 1.202e3, 1.026e3, 1.178e3, 1.214e3, 1.182e3, 1.514e3, 1.029e3, 1.042e3, 1.114e3, 1.726e3, 1.131e3, 1.16e3, 1.372e3, 1.623e3, 2.768e3, 1.371e3, 1.122e3, 1.103e3, 1.369e3, 9.32e2, 8.441e2, 9.421e2, 8.3e2, 1.727e3, 1.123e3, 8.976e2, 9.376e2, 1.148e3, 1.153e3, 1.738e3, 1.75e3, 1.894e3, 1.323e3, 1.221e3, 1.745e3, 1.229e3, 8.08e2, 1.547e3, 1.107e3, 1.288e3, 1.289e3, 1.264e3, 8.267e2, 1.803e3, 9.123e2, 8.217e2, 1.796e3, 1.821e3, 7.439e2, 8.126e2, 9.329e2, 8.127e2, 9.019e2, 8.814e2, 9.03e2, 2.01e3, 8.398e2, 7.961e2, 1.115e3, 1.293e3, 2.013e3, 8.558e2, 8.602e2, 1.011e3, 8.68e2, 1.57e3, 2.016e3, 8.597e2, 1.276e3, 1.02e3, 2.041e3, 1.042e3, 1.238e3, 1.002e3, 9.224e2, 1.234e3, 9.248e2, 1e3, 1.264e3, 1.288e3, 9.187e2, 1.463e3, 9.538e2, 1.812e3, 1.813e3, 1.387e3, 1.479e3, 1.789e3, 1.424e3, 2.263e3, 1.451e3, 1.21e3, 1.183e3, 1.752e3, 1.885e3, 2.464e3, 1.668e3, 2.434e3, 1.381e3, 1.47e3, 1.753e3, 1.317e3, 1.369e3, 1.387e3, 1.425e3, 1.383e3, 1.325e3, 1.743e3, 1.901e3, 1.996e3, 1.843e3, 1.195e3, 1.242e3, 1.607e3, 2.071e3, 1.416e3, 1.991e3, 1.299e3, 1.191e3, 2.003e3, 1.299e3, 2.353e3, 1.41e3, 1.997e3, 1.281e3, 1.178e3, 1.33e3, 1.685e3, 1.107e3, 1.281e3, 2.335e3, 1.114e3, 1.177e3, 1.82e3, 1.255e3, 1.219e3, 1.827e3, 1.213e3, 1.532e3, 1.057e3, 9.838e2, 1.04e3, 1.046e3, 1.296e3, 9.143e2, 1.05e3, 9.836e2, 1.084e3, 9.895e2, 1.375e3, 1.078e3, 1.068e3, 1.39e3, 1.112e3, 2.134e3, 1.373e3, 2.112e3, 1.23e3, 1.05e3, 1.317e3, 9.575e2, 1.257e3, 9.614e2, 1.266e3, 1.05e3, 1.054e3, 1.072e3, 1.341e3, 2.023e3, 1.276e3, 1.062e3, 1.262e3, 1.36e3, 1.053e3, 1.015e3, 1.048e3, 2.016e3, 1.091e3, 9.638e2, 1.046e3, 1.072e3, 1.185e3, 1.485e3, 1.015e3, 2.269e3, 9.601e2, 9.44e2, 1.352e3, 1.009e3, 1.129e3, 1.092e3, 1.204e3, 1.179e3, 1.2e3, 1.083e3, 1.065e3, 1.474e3, 1.04e3, 1.356e3, 1.198e3, 1.563e3, 1.459e3, 2.045e3, 1.191e3, 1.127e3, 1.138e3, 1.405e3, 1.345e3, 1.083e3, 1.11e3, 1.407e3, 1.116e3, 1.487e3, 1.257e3, 1.116e3, 1.053e3, 1.55e3, 1.524e3, 1.609e3, 1.266e3, 1.212e3, 1.892e3, 1.225e3, 1.947e3, 1.214e3, 2.274e3, 1.147e3, 1.051e3, 1.613e3, 1.68e3, 1.16e3, 1.365e3, 1.124e3, 2.629e3, 1.121e3, 1.916e3, 1.244e3, 1.161e3, 1.388e3, 1.292e3, 1.629e3, 1.384e3, 1.307e3, 1.246e3, 1.52e3, 1.303e3, 1.183e3, 1.149e3, 1.624e3, 1.526e3, 2.262e3, 1.528e3, 1.401e3, 1.142e3, 1.124e3, 1.123e3, 1.424e3, 2.088e3, 1.171e3, 1.223e3, 1.965e3, 1.553e3, 1.218e3, 1.544e3, 1.552e3, 1.481e3, 1.546e3, 2.032e3, 1.199e3, 1.108e3, 1.009e3, 1.095e3, 1.45e3, 2e3, 1.092e3, 1.094e3, 2.002e3, 1.832e3, 1.664e3, 1.064e3, 1.149e3, 1.08e3, 1.154e3, 1.03e3, 1.057e3, 1.335e3, 1.278e3, 1.025e3, 9.835e2, 2.138e3, 9.739e2, 1e3, 1.341e3, 1.009e3, 2.11e3, 9.849e2, 8.928e2, 1.078e3, 1.36e3, 1.004e3, 1.064e3, 9.999e2, 1.004e3, 1.036e3, 9.94e2, 9.227e2, 1.055e3, 1.164e3, 1.187e3, 1.043e3, 1.428e3, 1.188e3, 1.455e3, 1.345e3, 1.126e3, 1.007e3, 1.117e3, 1.349e3, 1.166e3, 1.162e3, 1.053e3, 1.525e3, 1.057e3, 2.171e3, 1.352e3, 1.286e3, 1.396e3, 1.394e3, 1.088e3, 1.072e3, 2.331e3, 1.452e3, 1.278e3, 1.814e3, 1.448e3, 1.737e3, 1.247e3, 1.378e3, 1.496e3, 2.536e3, 1.368e3, 1.445e3, 1.366e3, 1.365e3, 1.368e3, 1.81e3, 1.673e3, 1.693e3, 1.232e3, 1.508e3, 1.292e3, 1.247e3, 1.375e3, 1.73e3, 1.373e3, 1.328e3, 1.469e3, 2.671e3, 1.329e3, 1.421e3, 1.507e3, 1.429e3, 1.507e3, 1.782e3, 1.325e3, 1.289e3, 1.285e3, 1.518e3, 1.326e3, 1.324e3, 2.054e3, 1.469e3, 2.041e3, 1.325e3, 1.724e3, 1.508e3, 1.49e3, 1.385e3, 1.744e3, 1.369e3, 1.258e3, 1.411e3, 1.504e3, 1.434e3, 2.017e3, 1.255e3, 1.826e3, 2.032e3, 1.248e3, 1.442e3, 1.323e3, 1.368e3, 1.223e3, 1.304e3, 1.22e3, 1.451e3, 1.278e3, 1.322e3, 1.374e3, 2.558e3, 1.51e3, 1.691e3, 1.714e3, 1.393e3, 1.288e3, 1.335e3, 1.241e3, 1.461e3, 1.831e3, 1.329e3, 1.39e3, 1.278e3, 1.311e3, 1.337e3, 1.699e3, 2.56e3, 1.277e3, 1.437e3, 1.474e3, 1.312e3, 2.569e3, 1.504e3, 1.358e3, 1.451e3, 1.817e3, 1.694e3, 1.52e3, 1.45e3, 1.448e3, 1.328e3, 1.288e3, 1.401e3, 1.27e3, 1.246e3, 1.395e3, 1.808e3, 1.286e3, 1.538e3, 1.27e3, 1.818e3, 1.338e3, 1.261e3, 1.798e3, 1.679e3, 1.332e3, 1.449e3, 1.364e3, 1.528e3, 1.679e3, 2.098e3, 1.43e3, 1.713e3, 1.989e3, 1.525e3, 1.339e3, 1.385e3, 2.002e3, 1.519e3, 2.04e3, 1.369e3, 1.448e3, 1.331e3, 1.848e3, 1.862e3, 1.808e3, 1.274e3, 1.305e3, 1.445e3, 1.274e3, 1.516e3, 2.555e3, 1.381e3, 1.746e3, 1.479e3, 2.559e3, 1.547e3, 1.297e3, 1.491e3, 2.513e3, 1.385e3, 1.878e3, 1.881e3, 1.564e3, 1.346e3, 1.289e3, 1.812e3, 1.848e3, 1.489e3, 1.815e3, 2.581e3, 2.53e3, 2.519e3, 1.959e3, 1.383e3, 1.299e3, 1.401e3, 1.398e3, 1.539e3, 1.539e3, 1.95e3, 1.971e3, 1.476e3, 1.938e3, 1.591e3, 2.676e3, 1.57e3, 1.957e3, 1.565e3, 1.636e3, 1.425e3, 1.605e3, 1.904e3, 1.566e3, 1.631e3, 1.636e3, 1.471e3, 1.869e3, 2.649e3, 1.357e3, 1.576e3, 1.631e3, 1.592e3, 2.689e3, 1.727e3, 1.69e3, 1.615e3, 1.614e3, 1.611e3, 1.992e3, 1.502e3, 1.45e3, 2.752e3, 2.026e3, 1.958e3, 1.615e3, 1.56e3, 1.497e3, 1.993e3, 1.87e3, 1.45e3, 1.501e3, 2.727e3, 1.46e3, 1.605e3, 1.616e3, 1.503e3, 1.657e3, 1.453e3, 1.914e3, 1.63e3, 1.454e3, 1.444e3, 1.516e3, 1.69e3, 1.626e3, 1.698e3, 2.023e3, 1.764e3, 1.466e3, 1.626e3, 1.599e3, 1.667e3, 1.678e3, 1.628e3, 1.659e3, 1.49e3, 2.07e3, 2.051e3, 1.695e3, 1.677e3, 2.073e3, 9.152e2, 9.524e2, 1.163e3, 9.695e2, 1.914e3, 7.46e2, 1.046e3, 9.779e2, 1.24e3, 1.107e3, 7.249e2, 8.435e2, 1.225e3, 8.453e2, 1.247e3, 8.763e2, 7.267e2, 1.014e3, 1.083e3, 9.293e2, 8.382e2, 8.4e2, 7.241e2, 9.776e2, 7.164e2, 7.29e2, 7.197e2, 8.33e2, 7.526e2, 8.945e2, 6.843e2, 1.017e3, 1.177e3, 1.09e3, 7.91e2, 9.958e2, 8.285e2, 8.279e2, 9.714e2, 1.202e3, 1.173e3, 7.82e2, 1.028e3, 1.255e3, 9.638e2, 9.705e2, 7.835e2, 1.246e3, 6.14e2, 7.892e2, 7.302e2, 6.619e2, 8.602e2, 1.719e3, 1.443e3, 9.659e2, 9.748e2, 9.553e2, 9.135e2, 9.408e2, 1.032e3, 7.615e2, 8.447e2, 6.845e2, 9.194e2, 1.081e3, 1e3, 8.761e2, 8.568e2, 1.486e3, 9.698e2, 8.781e2, 2.137e3, 8.955e2, 4.762e3, 9.186e2, 7.853e2, 1.106e3, 8.651e2, 8.751e2, 8.63e2, 1.408e3, 8.683e2, 1.092e3, 1.409e3, 8.893e2, 1.899e3, 1.119e3, 8.796e2, 8.997e2, 1.923e3, 8.788e2, 8.792e2, 1.113e3, 8.807e2, 1.39e3, 6.971e2, 8.095e2, 8.112e2, 7.255e2, 8.124e2, 6.229e2, 1.21e3, 7.744e2, 8.041e2, 9.254e2, 6.708e2, 6.745e2, 9.965e2, 1.233e3, 9.778e2, 1.065e3, 7.933e2, 8.24e2, 1.521e3, 9.884e2, 9.199e2, 9.687e2, 1.527e3, 1.23e3, 5.456e2, 1.561e3, 7.642e2, 7.606e2, 5.923e2, 5.475e2, 1.363e3, 6.112e2, 8.721e2, 6.139e2, 8.206e2, 6.174e2, 8.117e2, 1.401e3, 6.661e2, 8.702e2, 8.274e2, 1.048e3, 6.136e2, 1.059e3, 7.249e2, 6.174e2, 7.325e2, 6.107e2, 8.376e2, 6.902e2, 6.689e2, 8.833e2, 6.691e2, 6.653e2, 9.407e2, 8.978e2, 1.161e3, 7.408e2, 6.535e2, 6.481e2, 9.327e2, 6.505e2, 1.509e3, 6.549e2, 1.115e3, 7.349e2, 1.47e3, 1.131e3, 7.742e2, 7.819e2, 7.702e2, 8.982e2, 7.65e2, 6.235e2, 8.694e2, 7.675e2, 6.335e2, 1.043e3, 9.592e2, 1.204e3, 9.552e2, 6.545e2, 9.67e2, 6.471e2, 1.168e3, 6.451e2, 1.097e3, 6.477e2, 9.097e2, 6.453e2, 1.152e3, 8.225e2, 1.451e3, 8.021e2, 9.636e2, 9.621e2, 8.191e2, 7.582e2, 1.083e3, 1.081e3, 8.049e2, 6.935e2, 1.179e3, 6.757e2, 8.078e2, 1.452e3, 7.587e2, 7.796e2, 1.183e3, 6.748e2, 8.703e2, 1.018e3, 7.907e2, 9.019e2, 6.764e2, 9.75e2, 9.759e2, 1.071e3, 1.192e3, 9.576e2, 5.604e2, 7.204e2, 5.646e2, 9.986e2, 7.761e2, 5.782e2, 6.786e2, 5.877e2, 1.304e3, 8.628e2, 8.491e2, 5.732e2, 9.83e2, 6.817e2, 5.822e2, 9.103e2, 7.865e2, 1.05e3, 8.467e2, 6.787e2, 5.753e2, 1.056e3, 6.926e2, 1.042e3, 1.001e3, 9.02e2, 1.123e3, 1.206e3, 8.677e2, 1.008e3, 8.753e2, 1.142e3, 1.521e3, 1.12e3, 8.165e2, 1.393e3, 8.936e2, 8.818e2, 8.873e2, 1.176e3, 1.213e3, 1.218e3, 9.479e2, 1.984e3, 1.347e3, 1.992e3, 1.366e3, 9.931e2, 4.687e3, 1.013e3, 1.375e3, 8.275e2, 2.148e3, 1.146e3, 1.033e3, 9.804e2, 8.265e2, 8.243e2, 1.175e3, 2.152e3, 1.422e3, 9.498e2, 1.473e3, 1.06e3, 2.024e3, 9.513e2, 1.057e3, 1.187e3, 1.482e3, 1.204e3, 1.58e3, 1.878e3, 8.013e2, 1.343e3, 7.907e2, 5.602e3, 1.083e3, 7.873e2, 9.462e2, 9.51e2, 9.707e2, 1.103e3, 1.104e3, 1.323e3, 9.193e2, 9.282e2, 1.927e3, 9.266e2, 1.136e3, 9.243e2, 1.06e3, 1.012e3, 9.686e2, 1.028e3, 9.125e2, 1.121e3, 9.67e2, 1.134e3, 1.04e3, 1.199e3, 8.808e2, 1.106e3, 1.143e3, 1.231e3, 2.523e3, 1.097e3, 9.266e2, 1.11e3, 1.25e3, 1.261e3, 1.592e3, 1.43e3, 1.034e3, 9.553e2, 1.249e3, 2.033e3, 1.253e3, 1.325e3, 1.234e3, 1.523e3, 1.057e3, 1.139e3, 1.614e3, 9.86e2, 5.605e3, 8.461e2, 1.164e3, 1.044e3, 1.049e3, 8.584e2, 1.183e3, 1.156e3, 1.472e3, 1.014e3, 1.247e3, 1.513e3, 1.249e3, 1.937e3, 1.004e3, 1.103e3, 1.231e3, 1.56e3, 1.21e3, 2.002e3, 1.29e3, 2.356e3, 9.508e2, 8.727e2, 9.002e2, 1.299e3, 1.471e3, 1.112e3, 8.944e2, 1.089e3, 1.226e3, 4.516e3, 1.354e3, 1.563e3, 1.252e3, 1.248e3, 1.031e3, 1.039e3, 2.074e3, 1.303e3, 2.01e3, 1.275e3, 1.541e3, 1.025e3, 1.038e3, 1.056e3, 7.671e2, 7.426e2, 1.984e3, 8.574e2, 9.928e2, 4.933e3, 7.231e2, 1.007e3, 8.75e2, 7.663e2, 1.018e3, 1.697e3, 1.047e3, 1.141e3, 1e3, 8.267e2, 8.19e2, 1.305e3, 1.347e3, 1.442e3, 9.061e2, 8.431e2, 1.507e3, 1.376e3, 9.792e2, 1.16e3, 4.545e3, 9.978e2, 8.264e2, 9.47e2, 1.003e3, 1.525e3, 1.36e3, 9.787e2, 9.234e2, 1.243e3, 1.467e3, 1.167e3, 9.593e2, 1.151e3, 1.16e3, 1.16e3, 9.127e2, 9.443e2, 9.117e2, 1.161e3, 9.631e2, 8.746e2, 1.118e3, 9.678e2, 1.096e3, 1.446e3, 9.681e2, 1.113e3, 7.95e2, 1.404e3, 1.156e3, 1.184e3, 9.764e2, 1.386e3, 1.396e3, 1.19e3, 1.201e3, 1.157e3, 8.68e2, 1.145e3, 1.195e3, 1.228e3, 1.262e3, 8.554e2, 9.274e2, 7.576e2, 9.711e2, 7.81e2, 9.877e2, 7.114e2, 2.003e3, 7.026e2, 7.374e2, 6.741e2, 7.085e2, 6.637e2, 7.387e2, 1.296e3, 1.269e3, 7.285e2, 1.22e3, 8.115e2, 7.318e2, 1.279e3, 1.082e3, 1.276e3, 7.26e2, 1.043e3, 1.01e3, 1.253e3, 1.289e3, 1.248e3, 1.272e3, 1.449e3, 4.233e3, 1.018e3, 2.021e3, 1.286e3, 2.837e3, 1.109e3, 1.442e3, 4.832e3, 1.03e3, 1.014e3, 1.044e3, 1.397e3, 1.159e3, 1.239e3, 1.712e3, 1.46e3, 2.443e3, 2.429e3, 1.189e3, 6.921e3, 9.392e2, 1.171e3, 1.264e3, 1.177e3, 1.264e3, 1.393e3, 1.214e3, 1.28e3, 1.378e3, 1.454e3, 1.18e3, 1.032e3, 1.236e3, 6.249e3, 9.471e2, 9.827e2, 1.193e3, 1.438e3, 1.748e3, 1.283e3, 2.304e3, 2.349e3, 2.505e3, 1.62e3, 1.76e3, 9.79e2, 1.756e3, 1.434e3, 2.495e3, 1.35e3, 1.428e3, 1.208e3, 1.136e3, 1.233e3, 1.561e3, 1.216e3, 1.027e3, 1.239e3, 1.265e3, 2.529e3, 1.65e3, 1.4e3, 1.092e3, 1.104e3, 1.106e3, 1.117e3, 1.274e3, 1.017e3, 2.02e3, 1.046e3, 1.237e3, 1.314e3, 1.711e3, 5.165e3, 1.228e3, 1.245e3, 1.375e3, 1.299e3, 1.018e3, 4.759e3, 1.258e3, 1.249e3, 1.738e3, 1.711e3, 1.903e3, 1.498e3, 1.444e3, 1.222e3, 2.474e3, 1.557e3, 1.305e3, 1.322e3, 9.897e2, 1.338e3, 1.58e3, 9.957e2, 1.132e3, 1.786e3, 1.295e3, 4.956e3, 1.271e3, 1.177e3, 1.331e3, 1.123e3, 1.319e3, 1.422e3, 1.802e3, 9.965e2, 1.296e3, 1.372e3, 2.193e3, 1.136e3, 1.262e3, 1.325e3, 9.362e2, 1.205e3, 8.815e2, 1.048e3, 1.236e3, 1.5e3, 1.097e3, 8.883e2, 1.105e3, 1.495e3, 9.148e2, 8.975e2, 1.093e3, 8.83e2, 6.032e3, 1.207e3, 1.076e3, 1.219e3, 1.12e3, 1.022e3, 1.025e3, 1.027e3, 1.584e3, 1.156e3, 1.169e3, 9.857e2, 8.663e2, 1.191e3, 9.49e2, 1.023e3, 1.058e3, 1.077e3, 8.473e2, 1.121e3, 1.487e3, 8.577e2, 8.634e2, 1.116e3, 1.004e3, 1.016e3, 2.447e3, 1.578e3, 9.345e2, 1.11e3, 1.381e3, 1.222e3, 9.343e2, 1.293e3, 1.143e3, 1.054e3, 1.333e3, 1.094e3, 1.247e3, 1.288e3, 8.918e2, 1.614e3, 2.488e3, 1.145e3, 1.14e3, 1.093e3, 9.688e2, 1.35e3, 1.268e3, 1.246e3, 1.166e3, 8.974e2, 2.054e3, 1.306e3, 9.851e2, 1.359e3, 1.314e3, 1.319e3, 1.225e3, 1.391e3, 1.323e3, 2.474e3, 1.168e3, 1.377e3, 1.212e3, 1.329e3, 2.473e3, 1.318e3, 1.004e3, 1.035e3, 1.242e3, 5.009e3, 1.377e3, 1.468e3, 2.503e3, 1.264e3, 1.182e3, 1.751e3, 1.146e3, 1.7e3, 1.291e3, 1.757e3, 1.331e3, 1.419e3, 1.421e3, 5.482e3, 1.057e3, 2.139e3, 1.433e3, 5.213e3, 1.055e3, 1.428e3, 1.486e3, 1.336e3, 1.24e3, 1.425e3, 1.789e3, 2.785e3, 1.249e3, 1.331e3, 1.465e3, 1.814e3, 1.846e3, 1.265e3, 1.165e3, 1.966e3, 1.395e3, 1.42e3, 1.103e3, 1.049e3, 1.304e3, 1.265e3, 1.11e3, 1.264e3, 1.337e3, 1.066e3, 6.859e3, 1.078e3, 1.051e3, 1.313e3, 1.776e3, 1.439e3, 1.301e3, 1.235e3, 1.424e3, 1.3e3, 1.281e3, 1.319e3, 1.11e3, 1.06e3, 1.126e3, 1.37e3, 1.458e3, 1.112e3, 2.854e3, 1.456e3, 2.856e3, 1.454e3, 1.419e3, 1.151e3, 1.156e3, 1.139e3, 1.458e3, 1.12e3, 1.051e3, 1.1e3, 1.453e3, 1.415e3, 1.458e3, 1.135e3, 1.629e3, 1.134e3, 1.156e3, 1.983e3, 1.359e3, 3.003e3, 1.581e3, 1.501e3, 1.156e3, 2.945e3, 1.559e3, 2.143e3, 1.892e3, 1.162e3, 1.565e3, 1.568e3, 1.905e3, 1.207e3, 2.181e3, 1.92e3, 1.564e3, 1.285e3, 1.558e3, 1.623e3, 1.285e3, 1.205e3, 1.39e3, 1.935e3, 1.154e3, 1.367e3, 1.556e3, 1.589e3, 1.452e3, 1.42e3, 1.743e3, 1.567e3, 1.193e3, 1.425e3, 1.169e3, 6.78e3, 1.989e3, 1.418e3, 1.904e3, 3.01e3, 1.708e3, 1.265e3, 1.568e3, 1.29e3, 1.274e3, 1.501e3, 1.415e3, 1.41e3, 1.233e3, 1.731e3, 1.234e3, 1.434e3, 1.429e3, 1.046e3, 6.056e3, 1.264e3, 1.425e3, 1.073e3, 1.276e3, 1.275e3, 1.123e3, 1.208e3, 1.189e3, 1.013e3, 1.189e3, 1.538e3, 1.286e3, 1.287e3, 2.11e3, 5.503e3, 1.234e3, 1.118e3, 1.093e3, 1.567e3, 6.188e3, 1.327e3, 1.503e3, 5.402e3, 1.168e3, 2.31e3, 1.232e3, 1.677e3, 1.307e3, 1.719e3, 1.095e3, 1.249e3, 1.397e3, 1.666e3, 1.481e3, 1.849e3, 1.567e3, 1.966e3, 1.377e3, 1.491e3, 1.506e3, 1.411e3, 1.419e3, 1.938e3, 1.354e3, 2.26e3, 1.441e3, 2.912e3, 1.54e3, 1.412e3, 1.556e3, 1.413e3, 1.567e3, 1.469e3, 1.484e3, 1.537e3, 1.51e3, 2.249e3, 1.146e3, 2.182e3, 1.436e3, 6.781e3, 1.127e3, 1.358e3, 2.899e3, 1.187e3, 1.454e3, 2.004e3, 1.305e3, 1.084e3, 2.007e3, 1.539e3, 1.287e3, 1.133e3, 1.609e3, 1.141e3, 2.005e3, 1.612e3, 1.153e3, 1.074e3, 1.987e3, 1.437e3, 1.294e3, 1.44e3, 1.402e3, 1.449e3, 1.442e3, 1.092e3, 1.439e3, 1.132e3, 1.323e3, 1.108e3, 5.973e3, 1.839e3, 1.35e3, 1.512e3, 1.086e3, 1.329e3, 1.499e3, 1.292e3, 1.405e3, 2.921e3, 1.113e3, 2.155e3, 2.184e3, 1.361e3, 1.278e3, 1.895e3, 1.094e3, 1.382e3, 1.797e3, 1.078e3, 1.104e3, 1.184e3, 1.359e3, 3.048e3, 1.283e3, 1.358e3, 1.987e3, 1.286e3, 1.392e3, 1.424e3, 1.436e3, 1.438e3, 1.565e3, 1.194e3, 1.239e3, 1.942e3, 1.42e3, 1.522e3, 1.629e3, 1.221e3, 1.228e3, 1.971e3, 1.758e3, 1.897e3, 1.257e3, 3.076e3,]
data_2 = [ 7.192e2, 5.818e2, 7.445e2, 5.555e2, 5.549e2, 8.835e2, 5.782e2, 5.734e2, 5.622e2, 8.893e2, 1.102e3, 5.689e2, 7.022e2, 6.023e2, 6.753e2, 7.837e2, 6.135e2, 5.662e2, 5.912e2, 1.441e3, 6.063e2, 5.63e2, 5.935e2, 5.377e2, 8.256e2, 1.642e3, 6.583e2, 6.657e2, 1.894e3, 9.832e2, 6.164e2, 7.144e2, 6.428e2, 7.845e2, 6.891e2, 1.551e3, 1.617e3, 5.991e2, 1.661e3, 7.148e2, 8.552e2, 1.143e3, 7.809e2, 6.233e2, 8.005e2, 8.494e2, 6.962e2, 1.844e3, 7.745e2, 7.852e2, 5.98e2, 6.796e2, 6.352e2, 7.966e2, 1.18e3, 5.377e2, 9.614e2, 5.415e2, 5.316e2, 5.876e2, 5.504e2, 5.645e2, 6.136e2, 1.626e3, 5.989e2, 6.814e2, 6.804e2, 1.735e3, 6.002e2, 1.629e3, 1.637e3, 6.522e2, 1.517e3, 6.434e2, 6.443e2, 6.639e2, 6.716e2, 8.132e2, 6.576e2, 7.551e2, 1.429e3, 6.531e2, 1.288e3, 7.485e2, 7.858e2, 1.557e3, 6.278e2, 7.129e2, 6.317e2, 6.673e2, 6.787e2, 8.016e2, 7.517e2, 6.63e2, 1.55e3, 1.337e3, 7.388e2, 6.978e2, 6.811e2, 6.825e2, 8.308e2, 8.214e2, 7.416e2, 6.309e2, 7.035e2, 1.121e3, 6.548e2, 8.029e2, 8.246e2, 6.479e2, 6.686e2, 7.748e2, 7.294e2, 7.532e2, 6.618e2, 1.188e3, 7.34e2, 1.195e3, 6.947e2, 1.153e3, 5.934e2, 5.41e2, 7.265e2, 5.566e2, 8.345e2, 6.815e2, 6.042e2, 1.065e3, 6.003e2, 8.079e2, 6.818e2, 8.3e2, 7.737e2, 1.022e3, 6.269e2, 6.594e2, 6.631e2, 5.991e2, 1.302e3, 6.237e2, 6.481e2, 5.908e2, 6.198e2, 6.446e2, 8.432e2, 7.227e2, 7.434e2, 1.01e3, 6.838e2, 5.821e2, 6.742e2, 6.675e2, 8.013e2, 1.266e3, 6.228e2, 7.916e2, 7.125e2, 6.816e2, 8.469e2, 8.831e2, 7.6e2, 8.153e2, 8.453e2, 7.568e2, 1.641e3, 1.101e3, 7.155e2, 6.218e2, 5.614e2, 6.272e2, 1.033e3, 6.852e2, 6.988e2, 7.502e2, 1.578e3, 6.395e2, 1.526e3, 7.087e2, 1.245e3, 7.156e2, 8.799e2, 1.096e3, 6.61e2, 7.289e2, 1.473e3, 6.708e2, 7.222e2, 6.548e2, 7.297e2, 6.763e2, 1.153e3, 6.535e2, 6.865e2, 7.724e2, 6.945e2, 6.51e2, 7.415e2, 6.949e2, 6.639e2, 1.563e3, 1.751e3, 7.31e2, 8.192e2, 7.504e2, 6.099e2, 7.413e2, 7.004e2, 1.74e3, 6.935e2, 6.625e2, 8.353e2, 8.593e2, 1.103e3, 6.538e2, 7.563e2, 7.073e2, 9.701e2, 8.696e2, 7.28e2, 7.579e2, 8.824e2, 8.7e2, 9.092e2, 8.503e2, 6.769e2, 1.56e3, 1.821e3, 7.103e2, 8.25e2, 8.429e2, 7.206e2, 1.171e3, 9.033e2, 7.003e2, 6.877e2, 9.17e2, 8.302e2, 7.758e2, 7.444e2, 7.234e2, 8.762e2, 6.575e2, 7.377e2, 1.005e3, 9.322e2, 8.148e2, 8.07e2, 8.263e2, 1.036e3, 9.794e2, 6.505e2, 9.26e2, 6.991e2, 2.023e3, 7.222e2, 7.196e2, 1.634e3, 8.006e2, 2.1e3, 7.207e2, 9.274e2, 1.191e3, 8.663e2, 7.736e2, 8.101e2, 1.021e3, 1.054e3, 1.033e3, 7.233e2, 8.456e2, 9.017e2, 1.155e3, 1.943e3, 1.221e3, 1.185e3, 1.203e3, 8.231e2, 8.183e2, 8.127e2, 1.003e3, 1.672e3, 1.433e3, 9.492e2, 1.365e3, 7.692e2, 1.366e3, 1.952e3, 8.794e2, 7.396e2, 8.609e2, 1.099e3, 8.87e2, 1.104e3, 1.086e3, 1.019e3, 1.259e3, 8.843e2, 2.178e3, 1.26e3, 8.683e2, 8.694e2, 7.745e2, 9.436e2, 1.565e3, 1.348e3, 8.634e2, 1.429e3, 8.367e2, 8.721e2, 9.9e2, 8.782e2, 1.062e3, 7.407e2, 1.209e3, 1.361e3, 1.113e3, 8.387e2, 8.621e2, 1.045e3, 8.723e2, 8.37e2, 8.604e2, 9.145e2, 8.648e2, 7.976e2, 8.301e2, 8.385e2, 7.874e2, 1.425e3, 8.96e2, 8.949e2, 1.385e3, 9.085e2, 1.448e3, 8.85e2, 1.024e3, 8.281e2, 1.279e3, 7.632e2, 8.405e2, 1.066e3, 8.923e2, 7.789e2, 8.644e2, 1.008e3, 1.015e3, 2.289e3, 2.198e3, 8.097e2, 8.027e2, 1.032e3, 8.638e2, 8.851e2, 8.766e2, 1.512e3, 8.56e2, 1.073e3, 8.829e2, 8.736e2, 9.558e2, 1.118e3, 9.879e2, 1.205e3, 9.207e2, 1.137e3, 2.13e3, 9.316e2, 1.101e3, 1.06e3, 1.176e3, 1.085e3, 8.926e2, 9.885e2, 8.451e2, 1.167e3, 9.944e2, 8.704e2, 1.207e3, 1.218e3, 2.041e3, 1.928e3, 1.585e3, 1.071e3, 1.054e3, 1.081e3, 1.077e3, 1.235e3, 1.244e3, 1.446e3, 1.152e3, 9.135e2, 1.233e3, 1.066e3, 1.211e3, 1.303e3, 8.596e2, 7.941e2, 9.345e2, 1.57e3, 9.567e2, 9.685e2, 1.24e3, 1.161e3, 2.288e3, 1.234e3, 9.704e2, 9.436e2, 1.233e3, 9.86e2, 9.009e2, 1.011e3, 9.686e2, 2.146e3, 9.583e2, 1.208e3, 1.003e3, 1.137e3, 1.088e3, 1.129e3, 1.056e3, 1.76e3, 1.025e3, 1.009e3, 2.079e3, 9.296e2, 1.008e3, 1.597e3, 8.795e2, 1.469e3, 1.434e3, 1.041e3, 9.335e2, 1.976e3, 8.642e2, 8.899e2, 1.374e3, 2.224e3, 7.639e2, 8.518e2, 9.433e2, 8.271e2, 8.756e2, 1.058e3, 8.718e2, 2.091e3, 7.574e2, 8.179e2, 8.916e2, 1.391e3, 2.001e3, 9.374e2, 9.029e2, 1.054e3, 8.901e2, 2.043e3, 1.891e3, 8.016e2, 1.154e3, 9.655e2, 1.389e3, 1.087e3, 1.029e3, 1.175e3, 9.368e2, 1.031e3, 9.208e2, 1.155e3, 1.163e3, 1.015e3, 8.292e2, 1.46e3, 9.237e2, 1.492e3, 2.002e3, 1.111e3, 1.407e3, 2.109e3, 1.511e3, 2.075e3, 1.513e3, 1.082e3, 1.039e3, 1.571e3, 1.956e3, 1.371e3, 1.863e3, 1.316e3, 1.752e3, 1.139e3, 1.541e3, 1.082e3, 1.206e3, 1.759e3, 1.437e3, 1.779e3, 1.18e3, 1.516e3, 1.864e3, 2.666e3, 1.217e3, 1.289e3, 1.428e3, 1.121e3, 1.973e3, 1.134e3, 1.936e3, 1.211e3, 1.262e3, 2.052e3, 1.211e3, 1.515e3, 1.128e3, 2.127e3, 1.589e3, 1.221e3, 1.417e3, 1.548e3, 1e3, 1.622e3, 1.454e3, 1.048e3, 1.319e3, 1.333e3, 1.185e3, 1.368e3, 1.257e3, 1.187e3, 1.124e3, 1.09e3, 1.033e3, 1.32e3, 1.113e3, 1.15e3, 8.858e2, 1.132e3, 1.031e3, 1.257e3, 1.023e3, 1.31e3, 1.058e3, 1.055e3, 1.532e3, 1.166e3, 2.331e3, 1.36e3, 1.513e3, 1.336e3, 9.695e2, 1.111e3, 1.001e3, 1.259e3, 9.959e2, 1.07e3, 1.141e3, 1.146e3, 1.271e3, 1.623e3, 1.571e3, 1.08e3, 1.225e3, 1.077e3, 1.501e3, 1.123e3, 1.061e3, 1.152e3, 1.395e3, 1.179e3, 1.039e3, 1.19e3, 1.311e3, 1.285e3, 1.766e3, 1.015e3, 2.538e3, 1.01e3, 1.045e3, 1.148e3, 9.291e2, 1.411e3, 1.13e3, 1.233e3, 1.172e3, 1.221e3, 1.124e3, 1.053e3, 1.557e3, 1.055e3, 1.186e3, 1.277e3, 1.466e3, 1.393e3, 2.228e3, 1.318e3, 1.078e3, 1.086e3, 1.154e3, 1.326e3, 1.059e3, 1.077e3, 1.127e3, 1.215e3, 1.368e3, 1.276e3, 1.148e3, 9.663e2, 1.628e3, 1.657e3, 1.43e3, 1.393e3, 1.486e3, 2.186e3, 1.131e3, 2.216e3, 1.506e3, 1.389e3, 1.086e3, 1.018e3, 1.449e3, 1.722e3, 1.207e3, 1.398e3, 1.149e3, 2.324e3, 1.048e3, 1.956e3, 1.562e3, 1.24e3, 1.116e3, 1.365e3, 1.529e3, 1.123e3, 1.336e3, 1.544e3, 1.432e3, 1.319e3, 1.074e3, 1.316e3, 1.48e3, 1.411e3, 1.315e3, 1.468e3, 1.154e3, 1.031e3, 1.249e3, 1.273e3, 1.435e3, 2.315e3, 1.188e3, 1.242e3, 2.027e3, 1.399e3, 1.388e3, 1.449e3, 1.422e3, 1.55e3, 1.368e3, 2.104e3, 1.134e3, 1.175e3, 9.433e2, 1.107e3, 1.35e3, 2.199e3, 1.155e3, 1.192e3, 2.162e3, 1.9e3, 1.732e3, 1.053e3, 1.147e3, 9.948e2, 1.099e3, 1.008e3, 1.019e3, 1.451e3, 1.132e3, 1.285e3, 1.014e3, 1.588e3, 1.009e3, 9.991e2, 1.456e3, 1.026e3, 1.424e3, 9.923e2, 8.557e2, 1.124e3, 1.27e3, 1.106e3, 1.202e3, 1.081e3, 1.075e3, 1.026e3, 1.06e3, 9.588e2, 1.014e3, 1.153e3, 1.245e3, 1.143e3, 1.431e3, 1.284e3, 1.715e3, 1.157e3, 1.048e3, 9.127e2, 1.452e3, 1.13e3, 1.146e3, 1.142e3, 1.151e3, 1.492e3, 1.223e3, 1.419e3, 1.136e3, 1.411e3, 1.119e3, 1.124e3, 1.22e3, 1.019e3, 2.405e3, 1.449e3, 1.276e3, 1.66e3, 1.424e3, 1.87e3, 1.227e3, 1.362e3, 1.206e3, 1.581e3, 1.585e3, 1.367e3, 1.352e3, 1.379e3, 1.393e3, 1.664e3, 1.567e3, 1.574e3, 1.136e3, 1.224e3, 1.311e3, 1.278e3, 1.456e3, 1.837e3, 1.649e3, 1.231e3, 1.347e3, 1.941e3, 1.249e3, 1.667e3, 1.555e3, 1.656e3, 1.553e3, 1.533e3, 1.193e3, 1.07e3, 1.165e3, 1.546e3, 1.231e3, 1.313e3, 2.153e3, 1.428e3, 2.203e3, 1.31e3, 1.652e3, 1.538e3, 1.47e3, 1.271e3, 1.603e3, 1.185e3, 1.208e3, 1.326e3, 1.291e3, 1.358e3, 2.163e3, 1.206e3, 1.695e3, 2.019e3, 1.179e3, 1.383e3, 1.283e3, 1.624e3, 1.093e3, 1.373e3, 1.142e3, 1.553e3, 1.316e3, 1.4e3, 1.663e3, 1.812e3, 1.307e3, 1.632e3, 1.876e3, 1.705e3, 1.284e3, 1.448e3, 1.109e3, 1.479e3, 1.7e3, 1.432e3, 1.687e3, 1.248e3, 1.292e3, 1.376e3, 1.548e3, 1.442e3, 1.302e3, 1.358e3, 1.59e3, 1.406e3, 1.528e3, 1.213e3, 1.286e3, 1.371e3, 1.706e3, 1.524e3, 1.193e3, 1.412e3, 1.504e3, 1.343e3, 1.276e3, 1.36e3, 1.223e3, 1.094e3, 1.187e3, 1.679e3, 1.231e3, 1.283e3, 1.211e3, 1.713e3, 1.369e3, 1.258e3, 1.739e3, 1.594e3, 1.401e3, 1.507e3, 1.653e3, 1.313e3, 1.58e3, 2.204e3, 1.402e3, 1.567e3, 1.954e3, 1.204e3, 1.4e3, 1.265e3, 1.836e3, 1.673e3, 1.915e3, 1.389e3, 1.809e3, 1.479e3, 1.763e3, 1.727e3, 1.829e3, 1.15e3, 1.44e3, 1.896e3, 1.148e3, 1.23e3, 1.6e3, 1.305e3, 2.007e3, 1.413e3, 1.435e3, 1.114e3, 1.144e3, 2.078e3, 1.397e3, 1.585e3, 1.743e3, 1.779e3, 1.779e3, 1.548e3, 1.139e3, 2.05e3, 1.717e3, 2.075e3, 2.134e3, 1.294e3, 1.329e3, 1.328e3, 2.022e3, 1.642e3, 1.188e3, 1.717e3, 1.724e3, 1.864e3, 1.711e3, 1.691e3, 1.716e3, 1.687e3, 1.892e3, 1.455e3, 1.541e3, 1.848e3, 1.791e3, 2.048e3, 1.643e3, 1.543e3, 1.422e3, 2.142e3, 2.135e3, 1.222e3, 1.728e3, 1.732e3, 2.167e3, 1.417e3, 1.227e3, 1.901e3, 1.248e3, 1.877e3, 1.317e3, 1.23e3, 1.233e3, 1.981e3, 1.731e3, 1.745e3, 1.796e3, 1.592e3, 1.429e3, 1.493e3, 1.74e3, 1.752e3, 1.924e3, 1.332e3, 1.61e3, 1.751e3, 1.686e3, 1.519e3, 1.566e3, 1.488e3, 1.489e3, 1.746e3, 2.02e3, 1.544e3, 1.661e3, 1.284e3, 1.642e3, 1.603e3, 1.227e3, 1.219e3, 1.347e3, 1.509e3, 1.742e3, 1.452e3, 2.151e3, 1.37e3, 1.184e3, 1.753e3, 1.385e3, 1.511e3, 1.514e3, 1.809e3, 1.641e3, 1.465e3, 1.967e3, 1.952e3, 1.515e3, 1.524e3, 1.94e3, 7.388e2, 8.919e2, 1.264e3, 1.009e3, 1.969e3, 8.591e2, 8.655e2, 1.034e3, 1.131e3, 8.649e2, 7.373e2, 7.349e2, 1.151e3, 7.422e2, 1.174e3, 8.996e2, 8.122e2, 8.727e2, 9.015e2, 9.776e2, 7.625e2, 7.661e2, 8.098e2, 1.09e3, 7.913e2, 7.601e2, 7.934e2, 8.138e2, 7.071e2, 7.906e2, 6.518e2, 8.623e2, 1.076e3, 8.222e2, 6.852e2, 7.818e2, 7.798e2, 7.957e2, 1.03e3, 1.191e3, 1.162e3, 7.321e2, 8.987e2, 1.12e3, 1.024e3, 1.032e3, 7.874e2, 1.121e3, 6.241e2, 7.943e2, 8.307e2, 7.483e2, 7.963e2, 1.811e3, 1.842e3, 7.487e2, 7.52e2, 7.735e2, 9.888e2, 7.461e2, 9.071e2, 7.051e2, 8.591e2, 7.772e2, 1.023e3, 1.191e3, 9.068e2, 8.817e2, 9.106e2, 1.862e3, 8.06e2, 8.92e2, 1.894e3, 9.164e2, 7.589e3, 9.194e2, 8.437e2, 1.084e3, 8.419e2, 8.527e2, 8.411e2, 1.134e3, 7.797e2, 8.596e2, 1.301e3, 8.065e2, 2.337e3, 1.193e3, 9.178e2, 8.313e2, 2.325e3, 8.669e2, 8.125e2, 1.199e3, 8.865e2, 1.326e3, 7.865e2, 8.212e2, 8.276e2, 6.85e2, 8.438e2, 5.99e2, 1.06e3, 6.742e2, 7.466e2, 9.227e2, 6.262e2, 6.348e2, 8.406e2, 1.128e3, 7.815e2, 8.526e2, 9.309e2, 9.253e2, 1.796e3, 8.56e2, 1.004e3, 7.962e2, 1.792e3, 1.056e3, 5.463e2, 1.521e3, 6.981e2, 7.519e2, 6.319e2, 5.594e2, 1.806e3, 6.353e2, 7.678e2, 6.403e2, 8.759e2, 6.444e2, 8.988e2, 1.741e3, 6.491e2, 8.136e2, 7.224e2, 1.048e3, 6.969e2, 1.162e3, 7.978e2, 6.962e2, 8.562e2, 6.762e2, 7.526e2, 7.51e2, 7.725e2, 8.933e2, 6.071e2, 6.04e2, 7.64e2, 9.466e2, 1.101e3, 6.801e2, 6.506e2, 6.229e2, 7.874e2, 6.566e2, 1.821e3, 7.063e2, 1.235e3, 7.075e2, 1.852e3, 1.176e3, 8.416e2, 8.113e2, 8.7e2, 9.693e2, 7.74e2, 6.365e2, 8.747e2, 7.818e2, 7.095e2, 1.161e3, 7.521e2, 1.129e3, 7.656e2, 6.581e2, 7.553e2, 6.36e2, 1.017e3, 6.704e2, 1.131e3, 7.043e2, 8.285e2, 7.101e2, 1.187e3, 8.286e2, 1.931e3, 8.928e2, 8.695e2, 7.742e2, 7.259e2, 7.451e2, 1.039e3, 1.062e3, 8.756e2, 6.064e2, 1.091e3, 7.066e2, 8.846e2, 1.729e3, 6.881e2, 6.928e2, 1.061e3, 7.229e2, 8.228e2, 9.174e2, 7.243e2, 1.012e3, 7.542e2, 7.869e2, 8.222e2, 8.775e2, 1.146e3, 7.821e2, 5.63e2, 6.613e2, 5.656e2, 1.184e3, 8.657e2, 5.366e2, 6.414e2, 6.115e2, 1.63e3, 7.546e2, 7.717e2, 5.817e2, 9.779e2, 6.368e2, 6.47e2, 8.408e2, 7.239e2, 1.105e3, 8.07e2, 6.661e2, 6.342e2, 1.046e3, 6.66e2, 9.683e2, 1.008e3, 1.026e3, 1.026e3, 1.273e3, 9.404e2, 9.686e2, 9.498e2, 1.138e3, 1.794e3, 1.012e3, 7.509e2, 1.521e3, 8.569e2, 8.462e2, 8.563e2, 1.283e3, 1.029e3, 1.04e3, 1.153e3, 2.558e3, 1.416e3, 2.355e3, 1.288e3, 9.215e2, 6.075e3, 9.006e2, 1.448e3, 8.274e2, 2.397e3, 1.181e3, 8.742e2, 1.068e3, 6.795e2, 6.692e2, 9.926e2, 2.07e3, 1.304e3, 1.001e3, 1.462e3, 1.13e3, 2.404e3, 1.064e3, 1.071e3, 1.318e3, 1.6e3, 1.29e3, 1.628e3, 2.198e3, 7.398e2, 1.297e3, 8.27e2, 7.42e3, 1.011e3, 7.758e2, 1.015e3, 9.233e2, 1.018e3, 1.122e3, 9.855e2, 1.393e3, 8.869e2, 9.115e2, 2.295e3, 8.886e2, 9.744e2, 9.543e2, 1.072e3, 1.042e3, 1.09e3, 9.528e2, 9.617e2, 9.727e2, 1.106e3, 1.209e3, 1.042e3, 1.208e3, 8.725e2, 1.129e3, 1.005e3, 1.255e3, 2.644e3, 1.071e3, 9.743e2, 1.087e3, 1.266e3, 1.019e3, 1.468e3, 1.435e3, 9.599e2, 1.001e3, 1.343e3, 2.517e3, 1.05e3, 1.187e3, 1.356e3, 1.428e3, 1.031e3, 1.062e3, 2.005e3, 1.081e3, 8.274e3, 8.405e2, 1.115e3, 9.872e2, 1.027e3, 8.209e2, 1.236e3, 1.162e3, 1.419e3, 8.942e2, 1.317e3, 1.375e3, 1.343e3, 2.458e3, 9.192e2, 1.111e3, 1.29e3, 1.418e3, 1.016e3, 2.347e3, 1.164e3, 2.007e3, 9.875e2, 8.476e2, 7.556e2, 1.267e3, 1.414e3, 8.84e2, 8.539e2, 1.021e3, 1.129e3, 6.734e3, 1.011e3, 1.327e3, 1.07e3, 9.608e2, 8.95e2, 9.121e2, 2.513e3, 1.254e3, 2.683e3, 1.369e3, 1.622e3, 1.131e3, 1.047e3, 1.065e3, 8.055e2, 7.304e2, 2.214e3, 9.234e2, 1.004e3, 6.016e3, 6.601e2, 9.248e2, 7.782e2, 7.357e2, 8.548e2, 1.933e3, 1.112e3, 1.381e3, 1.048e3, 8.672e2, 8.496e2, 1.233e3, 1.239e3, 1.3e3, 9.561e2, 7.791e2, 1.794e3, 1.232e3, 8.739e2, 1.191e3, 7.254e3, 9.939e2, 8.309e2, 8.901e2, 9.061e2, 1.831e3, 1.243e3, 9.752e2, 9.581e2, 1.041e3, 1.314e3, 9.37e2, 8.586e2, 9.622e2, 9.454e2, 1.294e3, 1.01e3, 8.381e2, 9.956e2, 1.129e3, 9.034e2, 1.025e3, 1.095e3, 9.029e2, 1.024e3, 1.854e3, 9.945e2, 1.014e3, 7.518e2, 1.366e3, 1.217e3, 1.141e3, 8.444e2, 1.364e3, 1.458e3, 1.038e3, 1.071e3, 1.291e3, 9.488e2, 1.263e3, 9.824e2, 1.072e3, 1.059e3, 9.147e2, 8.78e2, 8.402e2, 9.407e2, 8.683e2, 9.959e2, 7.043e2, 2.11e3, 7.18e2, 6.656e2, 6.354e2, 7.305e2, 6.423e2, 7.303e2, 1.3e3, 1.219e3, 7.659e2, 1.319e3, 7.987e2, 7.971e2, 1.249e3, 1.013e3, 1.271e3, 7.661e2, 8.853e2, 8.582e2, 1.362e3, 1.213e3, 1.186e3, 1.306e3, 1.293e3, 8.54e3, 8.5e2, 2.488e3, 1.081e3, 2.942e3, 1.172e3, 1.275e3, 7.648e3, 8.976e2, 1.075e3, 1.082e3, 1.27e3, 1.042e3, 1.298e3, 1.714e3, 1.159e3, 2.875e3, 2.954e3, 1.089e3, 8.003e3, 8.44e2, 1.239e3, 1.279e3, 1.225e3, 1.092e3, 1.399e3, 1.164e3, 1.177e3, 1.197e3, 1.499e3, 1.19e3, 1.147e3, 1.098e3, 7.698e3, 1.063e3, 9.831e2, 1.161e3, 1.532e3, 1.528e3, 1.281e3, 2.888e3, 2.872e3, 1.977e3, 1.416e3, 2.376e3, 1.049e3, 2.572e3, 1.424e3, 2.56e3, 1.229e3, 1.397e3, 1.355e3, 1.008e3, 1.189e3, 1.708e3, 1.409e3, 1.064e3, 1.257e3, 1.059e3, 2.443e3, 1.541e3, 1.263e3, 1.333e3, 1.307e3, 1.321e3, 1.367e3, 1.228e3, 9.844e2, 2.433e3, 1.015e3, 1.224e3, 1.071e3, 1.557e3, 7.916e3, 1.03e3, 1.089e3, 1.202e3, 1.238e3, 8.222e2, 6.193e3, 1.362e3, 1.384e3, 1.748e3, 1.561e3, 1.468e3, 1.542e3, 1.082e3, 1.274e3, 2.807e3, 1.289e3, 1.166e3, 1.187e3, 9.89e2, 1.371e3, 1.596e3, 9.873e2, 1.302e3, 2.33e3, 1.145e3, 7.997e3, 1.241e3, 9.832e2, 1.188e3, 1.105e3, 1.208e3, 1.444e3, 2.402e3, 1.022e3, 1.296e3, 1.486e3, 2.656e3, 1.011e3, 1.374e3, 1.066e3, 1.015e3, 1.212e3, 9.612e2, 1.106e3, 1.286e3, 1.719e3, 1.111e3, 8.334e2, 1.085e3, 1.415e3, 1e3, 8.192e2, 1.121e3, 8.617e2, 9.845e3, 1.225e3, 1.141e3, 1.29e3, 1.36e3, 1.069e3, 9.886e2, 1.021e3, 1.504e3, 1.148e3, 1.052e3, 1.07e3, 8.717e2, 1.268e3, 1.099e3, 9.829e2, 9.609e2, 1.072e3, 7.955e2, 1.161e3, 1.393e3, 8.472e2, 8.523e2, 9.973e2, 9.788e2, 1.084e3, 2.675e3, 1.988e3, 1.01e3, 1.156e3, 1.147e3, 1.317e3, 9.879e2, 1.086e3, 1.19e3, 1.169e3, 1.343e3, 1.008e3, 1.146e3, 1.392e3, 8.74e2, 2.101e3, 2.713e3, 1.162e3, 1.137e3, 9.979e2, 1.064e3, 1.346e3, 1.326e3, 1.169e3, 1.218e3, 9.233e2, 2.653e3, 1.089e3, 1.065e3, 1.235e3, 1.162e3, 1.085e3, 1.095e3, 1.2e3, 1.167e3, 2.648e3, 1.007e3, 1.418e3, 1.122e3, 1.179e3, 2.4e3, 9.874e2, 9.975e2, 1.002e3, 1.346e3, 7.156e3, 1.398e3, 1.4e3, 2.437e3, 1.213e3, 9.82e2, 1.927e3, 1.346e3, 1.822e3, 1.556e3, 1.5e3, 1.363e3, 1.261e3, 1.215e3, 9.195e3, 1.067e3, 2.705e3, 1.237e3, 7.695e3, 9.941e2, 1.231e3, 1.255e3, 1.112e3, 1.017e3, 1.268e3, 1.838e3, 2.816e3, 1.288e3, 1.319e3, 1.27e3, 1.729e3, 1.959e3, 1.274e3, 1.037e3, 1.957e3, 1.389e3, 1.453e3, 9.729e2, 1.086e3, 1.346e3, 1.361e3, 1.184e3, 1.115e3, 1.13e3, 1.091e3, 1.036e4, 9.268e2, 1.08e3, 1.29e3, 1.819e3, 1.379e3, 1.196e3, 1.356e3, 1.36e3, 1.384e3, 1.317e3, 1.382e3, 1.25e3, 1.063e3, 1.113e3, 1.339e3, 1.439e3, 1.067e3, 3.275e3, 1.333e3, 3.15e3, 1.303e3, 1.455e3, 9.587e2, 9.703e2, 1.112e3, 1.297e3, 1.132e3, 1.014e3, 1.108e3, 1.357e3, 1.573e3, 1.345e3, 1.183e3, 1.622e3, 9.945e2, 1.29e3, 2.496e3, 1.547e3, 2.919e3, 1.59e3, 1.24e3, 1.123e3, 3.188e3, 1.417e3, 2.861e3, 2.1e3, 1.083e3, 1.445e3, 1.372e3, 1.777e3, 1.19e3, 2.763e3, 2.114e3, 1.454e3, 1.443e3, 1.493e3, 1.613e3, 1.424e3, 1.003e3, 1.6e3, 2.056e3, 1.199e3, 1.41e3, 1.412e3, 1.573e3, 1.462e3, 1.433e3, 1.746e3, 1.421e3, 9.82e2, 1.231e3, 1.065e3, 1.027e4, 2.075e3, 1.496e3, 1.861e3, 3.129e3, 1.724e3, 1.434e3, 1.475e3, 1.403e3, 1.429e3, 1.51e3, 1.588e3, 1.296e3, 1.083e3, 1.798e3, 1.116e3, 1.274e3, 1.453e3, 9.474e2, 8.216e3, 1.237e3, 1.226e3, 9.786e2, 1.101e3, 1.081e3, 1.118e3, 1.11e3, 1.142e3, 9.455e2, 1.13e3, 1.564e3, 1.32e3, 1.358e3, 2.511e3, 3.937e3, 1.315e3, 1.219e3, 1.064e3, 1.469e3, 1.112e4, 1.055e3, 1.353e3, 1.477e4, 1.179e3, 2.815e3, 1.231e3, 1.497e3, 9.076e2, 1.58e3, 8.743e2, 1.417e3, 1.626e3, 1.608e3, 1.623e3, 1.652e3, 1.461e3, 2.027e3, 1.367e3, 1.29e3, 1.376e3, 1.363e3, 1.539e3, 1.932e3, 1.187e3, 3.047e3, 1.246e3, 3.063e3, 1.546e3, 1.287e3, 1.329e3, 1.52e3, 1.418e3, 1.423e3, 1.43e3, 1.38e3, 1.466e3, 3.007e3, 1.171e3, 3.08e3, 1.601e3, 8.754e3, 9.499e2, 1.18e3, 2.929e3, 1.228e3, 1.318e3, 2.314e3, 1.284e3, 9.672e2, 2.518e3, 1.605e3, 1.29e3, 1.099e3, 1.516e3, 1.11e3, 2.319e3, 1.536e3, 1.205e3, 9.685e2, 2.478e3, 1.335e3, 1.343e3, 1.372e3, 1.485e3, 1.458e3, 1.455e3, 1.006e3, 1.43e3, 1.176e3, 1.447e3, 9.517e2, 8.522e3, 1.991e3, 1.418e3, 1.388e3, 9.36e2, 1.37e3, 1.372e3, 1.117e3, 1.142e3, 3.157e3, 1.092e3, 2.595e3, 2.65e3, 1.418e3, 1.155e3, 2.019e3, 1.138e3, 1.283e3, 1.766e3, 1.175e3, 1.163e3, 1.342e3, 1.519e3, 3e3, 1.352e3, 1.539e3, 2.114e3, 1.36e3, 1.26e3, 1.51e3, 1.487e3, 1.429e3, 1.41e3, 1.128e3, 1.233e3, 1.78e3, 1.537e3, 1.703e3, 1.659e3, 1.291e3, 1.065e3, 2.083e3, 1.778e3, 1.887e3, 1.229e3, 3.142e3,]
data_3 = [ 1.051e3, 1.428e3, 1.059e3, 7.159e2, 1.054e3, 5.871e2, 4.576e2, 5.246e2, 4.4e2, 6.436e2, 8.362e2, 5.341e2, 4.373e2, 4.704e2, 4.881e2, 4.183e2, 5.283e2, 5.273e2, 4.687e2, 6.887e2, 4.42e2, 5.296e2, 4.827e2, 4.503e2, 6.093e2, 1.958e3, 1.173e3, 1.515e3, 2.005e3, 6.101e2, 5.215e2, 6.64e2, 4.459e2, 5.676e2, 6.621e2, 7.798e2, 7.834e2, 4.721e2, 7.811e2, 5.773e2, 5.554e2, 7.373e2, 4.766e2, 4.58e2, 6.592e2, 5.021e2, 4.596e2, 8.544e2, 8.429e2, 8.726e2, 7.928e2, 1.132e3, 8.425e2, 6.763e2, 8.593e2, 4.668e2, 6.458e2, 4.013e2, 4.656e2, 4.819e2, 4.58e2, 4.674e2, 4.662e2, 7.664e2, 4.816e2, 4.531e2, 4.693e2, 8.418e2, 4.829e2, 6.792e2, 6.938e2, 4.65e2, 1.532e3, 6.929e2, 7.585e2, 7.252e2, 6.953e2, 7.208e2, 4.716e2, 4.71e2, 7.561e2, 4.752e2, 8.594e2, 4.469e2, 4.372e2, 8.119e2, 4.57e2, 4.8e2, 4.576e2, 4.082e2, 4.776e2, 4.563e2, 4.618e2, 4.152e2, 6.731e2, 7.498e2, 9.447e2, 9.526e2, 9.785e2, 8.961e2, 1.02e3, 9.764e2, 4.849e2, 4.748e2, 4.855e2, 6.863e2, 5.053e2, 4.785e2, 4.862e2, 4.738e2, 4.723e2, 4.671e2, 4.971e2, 4.892e2, 4.288e2, 7e2, 4.869e2, 6.913e2, 4.955e2, 7.5e2, 6.782e2, 5.523e2, 1.201e3, 5.615e2, 6.632e2, 7.151e2, 4.204e2, 6.251e2, 4.486e2, 4.453e2, 4.172e2, 4.461e2, 4.948e2, 6.235e2, 4.461e2, 4.673e2, 4.636e2, 4.49e2, 7.456e2, 4.114e2, 4.7e2, 4.49e2, 4.201e2, 4.629e2, 2.392e3, 1.28e3, 8.865e2, 5.769e2, 7.235e2, 8.154e2, 4.3e2, 4.647e2, 5.334e2, 8.228e2, 5.018e2, 5.102e2, 6.051e2, 5.098e2, 5.298e2, 5.514e2, 5.251e2, 5.129e2, 5.32e2, 5.958e2, 7.398e2, 7.015e2, 4.665e2, 4.476e2, 1.108e3, 1.417e3, 7.102e2, 8.191e2, 1.556e3, 1.403e3, 7.131e2, 7.259e2, 7.23e2, 4.907e2, 9.881e2, 4.813e2, 4.498e2, 7.049e2, 5.652e2, 5.754e2, 8.478e2, 5.881e2, 4.91e2, 6.409e2, 4.95e2, 6.409e2, 7.309e2, 5.675e2, 8.987e2, 9.586e2, 9.065e2, 9.268e2, 9.387e2, 9.983e2, 5.223e2, 9.035e2, 7.759e2, 5.064e2, 4.872e2, 4.637e2, 4.129e2, 5.138e2, 5.135e2, 6.933e2, 5.219e2, 4.838e2, 4.587e2, 4.725e2, 6.727e2, 4.823e2, 4.917e2, 5.231e2, 6.658e2, 1.497e3, 7.504e2, 6.74e2, 1.5e3, 6.628e2, 5.238e2, 4.777e2, 4.71e2, 7.542e2, 7.023e2, 4.828e2, 5.321e2, 5.212e2, 4.395e2, 6.261e2, 4.761e2, 4.227e2, 4.81e2, 5.133e2, 4.986e2, 4.149e2, 4.783e2, 4.687e2, 1.484e3, 7.169e2, 9.13e2, 7.214e2, 8.383e2, 9.72e2, 6.722e2, 9.61e2, 8.729e2, 6.64e2, 7.299e2, 9.741e2, 4.727e2, 8.077e2, 4.854e2, 4.715e2, 9.345e2, 4.876e2, 9.766e2, 4.477e2, 4.743e2, 5.714e2, 4.55e2, 4.901e2, 8.071e2, 9.144e2, 2.87e3, 1.215e3, 9.396e2, 7.876e2, 1.484e3, 6.726e2, 1.8e3, 1.125e3, 1.181e3, 1.16e3, 4.512e2, 6.071e2, 5.721e2, 5.149e2, 7.668e2, 6.841e2, 4.903e2, 7.021e2, 4.832e2, 7.06e2, 7.404e2, 5.979e2, 9.862e2, 1.045e3, 2.861e3, 7.268e2, 1.14e3, 7.16e2, 2.019e3, 1.042e3, 1.238e3, 1.448e3, 6.008e2, 1.117e3, 5.803e2, 4.923e2, 5.279e2, 7.802e2, 7.283e2, 1.141e3, 6.999e2, 5.503e2, 5.281e2, 5.558e2, 6.434e2, 6e2, 8.998e2, 1.059e3, 6.798e2, 8.556e2, 1.127e3, 1.055e3, 2.807e3, 1.149e3, 7.592e2, 1.57e3, 1.121e3, 1.105e3, 6.242e2, 5.799e2, 5.674e2, 4.925e2, 8.214e2, 4.442e2, 6.229e2, 6.925e2, 4.471e2, 6.886e2, 6.195e2, 5.669e2, 7.831e2, 7.439e2, 6.845e2, 7.888e2, 2.07e3, 8.662e2, 6.822e2, 9.798e2, 1.187e3, 1.13e3, 1.815e3, 2.033e3, 5.223e2, 4.775e2, 5.085e2, 5.182e2, 5.249e2, 5.011e2, 6.15e2, 4.756e2, 4.986e2, 5.256e2, 5.004e2, 4.263e2, 1.621e3, 7.13e2, 1.346e3, 1.001e3, 1.628e3, 3.085e3, 1.935e3, 6.426e2, 2.04e3, 1.315e3, 6.763e2, 1.125e3, 5.833e2, 6.171e2, 7.397e2, 7.134e2, 6.199e2, 7.391e2, 7.38e2, 8.744e2, 9.692e2, 9.021e2, 7.483e2, 7.543e2, 7.808e2, 7.796e2, 1.937e3, 1.876e3, 6.641e2, 1.12e3, 6.467e2, 1.844e3, 8.481e2, 1.801e3, 5.734e2, 6.411e2, 5.021e2, 4.978e2, 6.237e2, 4.973e2, 4.85e2, 5.149e2, 5.04e2, 7.012e2, 5.31e2, 5.488e2, 5.211e2, 5.234e2, 1.45e3, 1.38e3, 1.365e3, 1.275e3, 2.165e3, 9.969e2, 3.773e3, 1.429e3, 9.076e2, 1.162e3, 6.64e2, 6.476e2, 8.462e2, 6.121e2, 5.869e2, 8.215e2, 5.708e2, 7.908e2, 9.71e2, 4.993e2, 8.236e2, 8.254e2, 6.202e2, 5.804e2, 1.705e3, 6.587e2, 1.44e3, 5.482e2, 1.643e3, 9.078e2, 9.59e2, 1.128e3, 1.008e3, 1.189e3, 2.75e3, 1.195e3, 8.245e2, 5.149e2, 6.609e2, 4.518e2, 7.142e2, 8.011e2, 6.675e2, 6.677e2, 5.879e2, 5.869e2, 8.797e2, 7.882e2, 8.41e2, 8.647e2, 1.021e3, 6.445e2, 1.946e3, 8.401e2, 2.723e3, 1.424e3, 8.812e2, 9.982e2, 2.869e3, 7.613e2, 5.392e2, 5.126e2, 7.358e2, 6.173e2, 8.461e2, 8.355e2, 5.621e2, 7.277e2, 8.833e2, 7.248e2, 7.596e2, 7.319e2, 1.182e3, 1.263e3, 1.516e3, 1.9e3, 7.18e2, 1.32e3, 7.486e2, 4.355e3, 1.069e3, 1.522e3, 9.577e2, 1.386e3, 3.305e3, 1.401e3, 4.166e3, 9.632e2, 1.515e3, 1.742e3, 8.791e2, 5.81e2, 1.614e3, 8.909e2, 5.175e2, 1.006e3, 1.081e3, 1.771e3, 1.339e3, 1.326e3, 1.801e3, 1.548e3, 7.154e2, 1.018e3, 1.756e3, 4.244e3, 1.52e3, 2.272e3, 1.434e3, 1.074e3, 3.763e3, 7.766e2, 1.156e3, 1.297e3, 6.213e2, 7.495e2, 8.979e2, 6.53e2, 7.296e2, 5.15e2, 9.346e2, 1.066e3, 2.879e3, 9.58e2, 1.055e3, 1.031e3, 1.002e3, 1.07e3, 2.092e3, 1.081e3, 9.695e2, 1.401e3, 9.252e2, 1.172e3, 1.286e3, 1.934e3, 9.957e2, 7.608e2, 5.522e2, 6.221e2, 4.434e2, 6.129e2, 5.853e2, 6.111e2, 1.065e3, 1.344e3, 1.661e3, 2.245e3, 1.169e3, 7.606e2, 1.189e3, 2.17e3, 1.127e3, 1.245e3, 1.472e3, 8.947e2, 1.827e3, 7.668e2, 1.326e3, 1.109e3, 1.672e3, 1.904e3, 6.638e2, 7.776e2, 6.844e2, 8.034e2, 1.389e3, 7.495e2, 1.004e3, 9.698e2, 2.516e3, 1.492e3, 1.095e3, 1.09e3, 1.062e3, 1.452e3, 1.021e3, 1.067e3, 1.015e3, 9.831e2, 1.571e3, 1.261e3, 8.714e2, 1.604e3, 1.579e3, 8.492e2, 5.748e2, 4.372e2, 5.535e2, 6.061e2, 6.044e2, 4.349e2, 1.369e3, 9.684e2, 1.15e3, 1.116e3, 1.017e3, 1.146e3, 1.065e3, 1.309e3, 2.043e3, 3.052e3, 1.677e3, 1.235e3, 1.655e3, 2.629e3, 7.112e2, 8.988e2, 1.074e3, 1.254e3, 7.477e2, 7.103e2, 6.552e2, 6.925e2, 7.859e2, 5.858e2, 1.602e3, 3.371e3, 1.198e3, 1.067e3, 1.281e3, 1.416e3, 1.071e3, 1.307e3, 3.023e3, 9.994e2, 1.347e3, 9.528e2, 1.2e3, 1.398e3, 1.055e3, 7.473e2, 1.038e3, 1.151e3, 5.897e2, 7.188e2, 7.146e2, 6.292e2, 8.194e2, 6.939e2, 1.1e3, 1.664e3, 1.163e3, 1.579e3, 1.192e3, 1.225e3, 9.722e2, 1.133e3, 1.525e3, 1.137e3, 1.082e3, 9.182e2, 1.094e3, 9.787e2, 1.369e3, 1.008e3, 1.012e3, 1.61e3, 8.604e2, 6.449e2, 5.219e2, 5.95e2, 5.258e2, 6.013e2, 9.256e2, 1.239e3, 1.162e3, 1.059e3, 2.931e3, 1.135e3, 7.648e2, 1.192e3, 1.297e3, 1.255e3, 1.197e3, 7.204e2, 1.082e3, 1.139e3, 1.459e3, 9.693e2, 1.421e3, 2.113e3, 7.31e2, 7.169e2, 6.5e2, 7.348e2, 6.073e2, 6.613e2, 1.36e3, 1.235e3, 1.173e3, 1.128e3, 1.255e3, 1.218e3, 1.095e3, 9.693e2, 1.147e3, 3.238e3, 1.066e3, 1.325e3, 1.349e3, 1.482e3, 1.497e3, 1.282e3, 8.307e2, 1.052e3, 6.126e2, 4.809e2, 4.994e2, 7.021e2, 5.609e2, 7.99e2, 1.94e3, 1.246e3, 1.493e3, 1.288e3, 1.168e3, 1.275e3, 1.567e3, 1.163e3, 8.76e2, 2.973e3, 1.261e3, 1.646e3, 1.69e3, 1.25e3, 1.449e3, 1.003e3, 1.002e3, 1.112e3, 1.097e3, 1.223e3, 1.118e3, 1.482e3, 1.226e3, 2.834e3, 1.088e3, 1.248e3, 9.487e2, 1.08e3, 2.665e3, 1.766e3, 2.587e3, 1.679e3, 9.946e2, 1.134e3, 1.016e3, 1.061e3, 1.683e3, 1.074e3, 1.494e3, 1.6e3, 1.375e3, 1.572e3, 1.074e3, 9.314e2, 1.697e3, 1.175e3, 9.391e2, 1.011e3, 9.163e2, 1.094e3, 1.257e3, 1.1e3, 1.207e3, 1.818e3, 1.056e3, 1.463e3, 1.826e3, 1.069e3, 1.215e3, 1.177e3, 2.536e3, 1.04e3, 1.421e3, 1e3, 1.714e3, 1.14e3, 1.21e3, 2.667e3, 1.046e3, 1.074e3, 1.077e3, 1.186e3, 3.07e3, 1.252e3, 1.531e3, 1.335e3, 1.516e3, 1.564e3, 1.315e3, 3.192e3, 1.199e3, 1.294e3, 1.499e3, 1.246e3, 7.826e2, 1.222e3, 1.492e3, 2.141e3, 1.316e3, 9.488e2, 1.116e3, 9.592e2, 1.414e3, 1.556e3, 1.17e3, 1.162e3, 1.238e3, 1.678e3, 1.535e3, 1.142e3, 1.205e3, 1.05e3, 1.019e3, 9.531e2, 1.452e3, 1.149e3, 1.032e3, 1.082e3, 1.382e3, 1.147e3, 1.036e3, 1.497e3, 9.435e2, 1.143e3, 1.685e3, 2.401e3, 1.133e3, 1.011e3, 1.472e3, 1.209e3, 1.097e3, 1.696e3, 1.144e3, 1.352e3, 1.009e3, 1.771e3, 2.159e3, 1.91e3, 1.317e3, 4.053e3, 1.293e3, 1.667e3, 1.503e3, 1.499e3, 1.422e3, 1.212e3, 3.897e3, 1.173e3, 1.133e3, 8.36e2, 9.882e2, 1.313e3, 1.622e3, 9.028e2, 1.31e3, 1.522e3, 6.137e3, 8.14e2, 1.834e3, 1.698e3, 1.718e3, 4.556e3, 1.662e3, 1.922e3, 1.609e3, 1.58e3, 6.224e3, 1.85e3, 8.745e2, 8.632e2, 8.567e2, 2.81e3, 1.94e3, 1.482e3, 2.789e3, 2.903e3, 4.711e3, 1.736e3, 1.536e3, 1.753e3, 2.722e3, 2.138e3, 1.728e3, 7.655e2, 3.575e3, 1.687e3, 4.937e3, 1.714e3, 1.508e3, 1.82e3, 1.425e3, 4.792e3, 1.3e3, 1.785e3, 2.834e3, 1.441e3, 8.247e2, 1.342e3, 2.732e3, 1.208e3, 3.28e3, 8.657e2, 1.135e3, 1.165e3, 3.083e3, 2.191e3, 2.424e3, 1.601e3, 1.501e3, 1.149e3, 8.157e2, 1.528e3, 1.656e3, 3.491e3, 9.577e2, 1.618e3, 1.55e3, 1.26e3, 1.241e3, 1.475e3, 8.423e2, 1.212e3, 2.5e3, 3.519e3, 1.303e3, 1.414e3, 1.055e3, 9.752e2, 1.569e3, 9.799e2, 9.797e2, 1.077e3, 1.13e3, 2.396e3, 1.161e3, 1.831e3, 1.049e3, 1.08e3, 2.219e3, 8.941e2, 1.165e3, 1.212e3, 2.31e3, 1.53e3, 1.044e3, 1.369e3, 1.458e3, 1.173e3, 1.25e3, 1.317e3, 8.72e2, 1.008e3, 1.57e3, 9.717e2, 1.45e3, 1.928e3, 5.079e2, 7.186e2, 5.213e2, 5.086e2, 5.482e2, 6.944e2, 5.453e2, 7.003e2, 5.29e2, 6.563e2, 5.519e2, 5.167e2, 5.407e2, 6.217e2, 7.008e2, 7.143e2, 5.484e2, 7.239e2, 1.314e3, 7.463e2, 1.264e3, 8.569e2, 6.851e2, 6.542e2, 4.673e2, 4.495e2, 7.193e2, 4.545e2, 5.443e2, 4.224e2, 5.296e2, 5.307e2, 6.212e2, 7.23e2, 7.133e2, 5.518e2, 4.639e2, 4.992e2, 6.225e2, 6.282e2, 5.13e2, 4.976e2, 6.781e2, 1.258e3, 1.526e3, 1.603e3, 1.052e3, 1.882e3, 1.278e3, 5.134e2, 5.151e2, 5.077e2, 7.915e2, 4.858e2, 4.984e2, 7.767e2, 6.821e2, 5.395e2, 8.236e2, 7.915e2, 6.609e2, 5.939e2, 6.021e2, 1.367e3, 5.2e2, 5.936e2, 1.589e3, 2.295e3, 8.839e3, 1.244e3, 1.479e3, 1.05e3, 5.545e2, 1.038e3, 6.118e2, 8.077e2, 7.69e2, 4.777e2, 5.673e2, 8.077e2, 1.071e3, 7.569e2, 6.098e2, 7.549e2, 1.065e3, 5.492e2, 7.842e2, 7.475e2, 6.102e2, 5.614e2, 1.53e3, 1.106e3, 1.114e3, 7.889e2, 1.131e3, 5.725e2, 5.185e2, 6.344e2, 5.682e2, 6.807e2, 4.896e2, 4.869e2, 4.778e2, 5.206e2, 4.725e2, 4.754e2, 5.358e2, 5.411e2, 1.017e3, 4.696e2, 6.657e2, 4.58e2, 1.017e3, 5.202e2, 6.17e2, 1.823e3, 9.953e2, 1.171e3, 6.357e2, 6.13e2, 1.176e3, 4.687e2, 5.663e2, 5.495e2, 7.222e2, 5.349e2, 7.02e2, 1.208e3, 7.491e2, 4.596e2, 4.468e2, 4.841e2, 5.366e2, 7.442e2, 5.799e2, 5.45e2, 5.418e2, 4.651e2, 9.145e2, 1.005e3, 1.674e3, 1.012e3, 6.142e2, 6.128e2, 4.354e2, 6.835e2, 4.889e2, 7.1e2, 5.413e2, 4.586e2, 4.626e2, 4.632e2, 1.112e3, 5.366e2, 7.075e2, 7.124e2, 1.189e3, 6.604e2, 5.483e2, 5.386e2, 5.167e2, 7.16e2, 9.973e2, 8.475e2, 8.719e2, 9.92e2, 1.225e3, 1.682e3, 4.979e2, 5.114e2, 4.891e2, 5.698e2, 5.025e2, 4.951e2, 5.216e2, 4.921e2, 7.341e2, 4.96e2, 4.882e2, 4.925e2, 5.065e2, 5.3e2, 1.117e3, 5.962e2, 4.58e2, 4.882e2, 5.474e2, 1.303e3, 1.275e3, 1.268e3, 1.392e3, 6.348e2, 5.162e2, 4.954e2, 5.621e2, 1.322e3, 7.693e2, 7.865e2, 5.376e2, 4.967e2, 7.916e2, 4.924e2, 7.649e2, 7.413e2, 4.948e2, 4.857e2, 4.854e2, 4.593e2, 5.34e2, 4.942e2, 6.024e2, 9.314e2, 6.067e2, 1.497e3, 1.063e3, 6.27e2, 7.689e2, 5.344e2, 1.295e3, 6.134e2, 4.637e2, 4.717e2, 5.245e2, 7.44e2, 5.414e2, 4.481e2, 4.71e2, 5.339e2, 5.544e2, 7.267e2, 4.714e2, 5.062e2, 7.641e2, 4.985e2, 1.295e3, 2.205e3, 1.004e3, 1.062e3, 1.54e3, 5.48e2, 1.546e3, 1.218e3, 1.545e3, 9.889e2, 6.882e2, 1.778e3, 5.643e2, 5.234e2, 5.176e2, 7.343e2, 4.71e2, 4.669e2, 5.725e2, 1.083e3, 7.424e2, 1.098e3, 8.096e2, 7.83e2, 9.208e3, 1.027e3, 1.678e3, 1.047e3, 1.635e3, 1.048e3, 8.711e2, 2.381e3, 7.307e2, 6.553e2, 9.824e2, 1.513e3, 6.036e2, 6.533e2, 1.016e3, 7.542e2, 1.249e3, 6.165e2, 6.918e2, 7.641e2, 1.03e3, 7.126e2, 1.019e3, 1.264e3, 6.984e2, 1.298e3, 1.063e3, 7.668e3, 1.248e3, 6.694e2, 1.374e3, 5.216e2, 2.042e3, 1.432e3, 9.882e2, 1.908e3, 5.636e2, 5.684e2, 1.02e3, 7.825e2, 4.922e2, 5.279e2, 5.537e2, 6.699e2, 7.345e2, 5.711e2, 7.164e2, 4.842e2, 2.182e3, 1.521e3, 1.398e3, 1.197e3, 6.732e2, 1.273e3, 1.039e3, 1.015e3, 1.834e3, 1.286e3, 1.608e3, 1.266e3, 7.862e2, 4.802e2, 5.782e2, 9.239e2, 8.006e2, 6.143e2, 7.961e2, 1.063e3, 4.747e2, 5.179e2, 7.739e2, 5.791e2, 1.309e3, 1.239e3, 1.586e3, 2.139e3, 7.917e3, 6.376e2, 1.21e3, 1.085e3, 1.348e3, 6.603e2, 1.119e3, 1.472e3, 9.013e2, 8.02e2, 7.561e2, 5.44e2, 7.726e2, 1.438e3, 7.886e2, 5.371e2, 7.583e2, 5.612e2, 4.629e2, 1.074e3, 1.171e3, 2.137e3, 1.663e3, 7.543e2, 7.607e2, 1.129e3, 1.44e3, 9.596e2, 1.117e3, 1.556e3, 1.306e3, 6.573e3, 5.559e2, 5.814e2, 5.245e2, 4.974e2, 8.584e2, 8.92e2, 1.427e3, 7.992e2, 1.429e3, 9.062e2, 1.123e3, 6.726e2, 1.033e3, 1.036e3, 1.511e3, 5.99e2, 1.499e3, 1.432e3, 1.432e3, 6.252e3, 6.427e2, 1.086e3, 9.097e2, 9.764e2, 4.516e2, 9.953e2, 6.811e2, 8.842e2, 6.617e2, 1.038e3, 5.712e2, 5.667e2, 5.477e2, 9.157e2, 6.759e2, 7.329e2, 1.779e3, 1.48e3, 6.313e2, 1.146e3, 9.061e3, 1.326e3, 7.394e2, 6.394e2, 1.143e3, 1.685e3, 1.468e3, 1.315e3, 6.71e2, 5.023e2, 5.276e2, 5.578e2, 8.689e2, 5.283e2, 5.418e2, 8.755e2, 5.364e2, 8.367e2, 5.36e2, 7.611e2, 1.065e3, 2.095e3, 1.11e3, 1.017e3, 9.772e2, 1.571e3, 1.369e3, 1.245e3, 6.714e2, 1.33e3, 1.167e3, 1.054e3, 7.963e2, 8.479e2, 7.93e2, 4.848e2, 5.084e2, 7.802e2, 5.807e2, 7.355e2, 4.906e2, 5.727e2, 5.24e2, 5.304e2, 1.117e3, 1.839e3, 1.028e3, 1.186e3, 9.774e2, 5.783e2, 1.738e3, 9.393e2, 6.161e2, 5.895e2, 5.754e2, 5.858e2, 5.167e2, 7.954e2, 5.235e2, 4.906e2, 7.736e2, 7.32e2, 5.179e2, 5.115e2, 5.003e2, 8.287e2, 4.947e2, 4.263e2, 8.203e2, 3.178e3, 1.625e3, 1.266e3, 1.487e3, 1.158e3, 1.02e4, 8.201e2, 1.688e3, 1.337e3, 1.927e3, 1.792e3, 1.172e3, 7.616e3, 8.141e2, 1.218e3, 7.389e2, 1.428e3, 8.716e2, 7.314e2, 6.426e2, 5.249e2, 1.318e3, 1.322e3, 1.15e3, 7.002e3, 8.047e2, 1.43e3, 2.464e3, 1.363e3, 1.005e3, 1.64e3, 1.412e3, 1.364e3, 1.066e3, 1.188e3, 1.804e3, 1.61e3, 1.141e3, 5.683e3, 1.187e3, 7.687e2, 7.235e2, 8.604e2, 6.332e2, 8.843e2, 1.101e3, 1.135e3, 2.102e3, 1.531e3, 1.594e3, 7.079e2, 1.58e3, 1.18e3, 2.201e3, 1.099e3, 1.19e3, 1.998e3, 6.592e2, 1.428e3, 1.948e3, 2.068e3, 1.246e3, 1.368e3, 1.267e3, 2.246e3, 6.286e2, 6.026e2, 7.022e2, 6.971e2, 6.939e2, 9.426e2, 1.349e3, 7.759e2, 1.654e3, 7.486e2, 1.22e3, 1.109e3, 1.437e3, 7.09e3, 6.238e2, 1.191e3, 1.409e3, 1.591e3, 8.009e2, 5.859e3, 2.567e3, 2.654e3, 1.939e3, 1.487e3, 6.596e2, 8.808e2, 5.669e2, 1.611e3, 1.248e3, 5.988e2, 1.455e3, 1.142e3, 7.149e2, 1.111e3, 1.577e3, 7.159e2, 2.021e3, 1.751e3, 1.438e3, 8.097e3, 1.386e3, 1.274e3, 1.224e3, 1.409e3, 1.169e3, 1.244e3, 1.67e3, 1.137e3, 8.263e2, 8.73e2, 1.306e3, 9.518e2, 7.268e2, 5.089e2, 1.225e3, 1.202e3, 9.543e2, 1.269e3, 1.036e3, 1.579e3, 1.093e3, 6.164e2, 1.013e3, 1.184e3, 1.277e3, 6.85e2, 1.101e3, 6.161e2, 1.134e4, 1.039e3, 1.35e3, 1.245e3, 6.372e2, 5.373e2, 7.375e2, 5.22e2, 5.292e2, 7.14e2, 1.101e3, 1.722e3, 6.742e2, 1.211e3, 2.266e3, 6.169e2, 5.624e2, 1.267e3, 7.141e2, 1.522e3, 1.406e3, 6.83e2, 7.037e2, 9.393e2, 1.118e3, 1.358e3, 2.092e3, 1.586e3, 5.89e2, 6.962e2, 5.818e2, 8.621e2, 5.955e2, 5.099e2, 1.409e3, 1.764e3, 1.205e3, 1.172e3, 1.479e3, 1.272e3, 7.586e2, 1.717e3, 2.215e3, 1.409e3, 1.403e3, 5.93e2, 1.765e3, 1.182e3, 1.33e3, 1.151e3, 1.406e3, 7.757e2, 1.289e3, 5.288e2, 5.892e2, 5.455e2, 5.277e2, 5.43e2, 2.842e3, 1.133e3, 1.225e3, 1.475e4, 1.172e3, 1.417e3, 1.196e3, 7.035e3, 1.075e3, 1.372e3, 1.008e3, 1.066e3, 5.558e2, 1.136e3, 1.773e3, 1.802e3, 1.367e3, 1.419e3, 5.974e2, 6.531e2, 1.187e3, 7.054e2, 7.782e2, 1.218e3, 1.196e3, 1.386e3, 7.827e2, 1.06e3, 1.244e3, 1.903e3, 1.38e3, 5.499e2, 1.296e3, 1.052e3, 4.98e3, 6.861e2, 1.057e3, 9.962e2, 1.34e3, 1.25e3, 1.035e3, 1.494e3, 1.271e3, 1.205e3, 1.346e3, 1.246e3, 1.402e3, 6.83e2, 1.319e3, 1.403e3, 1.217e3, 7.435e2, 2.189e3, 1.231e3, 2.41e3, 1.185e3, 1.685e3, 8.771e2, 8.907e2, 1.299e3, 1.478e3, 1.293e3, 7.916e2, 7.453e2, 1.463e3, 1.636e3, 1.447e3, 1.328e3, 1.23e3, 8.844e2, 1.721e3, 1.699e3, 2.792e3, 2.275e3, 1.373e3, 1.2e3, 8.186e2, 2.178e3, 1.433e3, 1.793e3, 2.062e3, 8.173e2, 1.219e3, 1.492e3, 1.623e3, 7.583e2, 1.66e3, 2.099e3, 1.494e3, 1.735e3, 1.225e3, 1.255e3, 1.844e3, 8.754e2, 1.744e3, 2.064e3, 1.201e3, 1.462e3, 1.334e3, 1.291e3, 1.348e3, 1.455e3, 1.18e3, 1.374e3, 8.476e2, 1.301e3, 7.777e2, 1.169e4, 1.978e3, 1.511e3, 1.48e3, 1.991e3, 1.143e3, 1.659e3, 1.076e3, 1.601e3, 1.547e3, 1.189e3, 2.37e3, 1.147e3, 1.121e3, 1.765e3, 1.047e3, 1.097e3, 1.455e3, 7.321e2, 9.939e3, 1.717e3, 1.074e3, 7.081e2, 1.21e3, 1.049e3, 1.409e3, 1.07e3, 5.886e2, 8.043e2, 5.99e2, 1.153e3, 1.516e3, 2.125e3, 1.586e3, 1.106e4, 1.289e3, 1.595e3, 1.219e3, 1.276e3, 9.359e3, 6.901e2, 1.326e3, 7.597e3, 7.437e2, 1.731e3, 1.72e3, 1.2e3, 6.853e2, 1.275e3, 8.699e2, 1.339e3, 1.804e3, 1.136e3, 1.664e3, 1.462e3, 1.586e3, 1.886e3, 1.385e3, 1.3e3, 1.57e3, 1.383e3, 1.844e3, 1.879e3, 1.105e3, 1.685e3, 1.224e3, 2.202e3, 1.129e3, 1.208e3, 1.488e3, 2.486e3, 1.226e3, 1.643e3, 1.27e3, 1.452e3, 1.351e3, 1.74e3, 8.254e2, 1.649e3, 2.782e3, 1.525e4, 8.347e2, 6.345e2, 2.141e3, 7.426e2, 1.358e3, 1.529e3, 1.466e3, 7.396e2, 1.524e3, 1.186e3, 1.38e3, 1.219e3, 1.102e3, 1.162e3, 1.593e3, 1.107e3, 1.565e3, 7.411e2, 1.555e3, 1.114e3, 1.6e3, 1.345e3, 1.543e3, 1.357e3, 1.227e3, 7.469e2, 1.165e3, 1.183e3, 2.307e3, 8.476e2, 1.109e4, 1.874e3, 1.4e3, 1.123e3, 8.289e2, 1.801e3, 1.193e3, 6.651e2, 1.031e3, 2.236e3, 1.24e3, 1.734e3, 1.59e3, 1.397e3, 7.363e2, 1.888e3, 7.414e2, 1.461e3, 1.495e3, 1.181e3, 1.165e3, 1.598e3, 2.3e3, 2.095e3, 1.564e3, 2.36e3, 1.848e3, 1.653e3, 1.116e3, 1.645e3, 1.736e3, 1.388e3, 1.124e3, 7.055e2, 1.193e3, 1.532e3, 1.748e3, 1.536e3, 1.157e3, 1.18e3, 8.388e2, 1.856e3, 1.161e3, 1.461e3, 1.134e3, 2.214e3,]
data_4 = [ 9.704e2, 7.29e2, 9.151e2, 6.354e2, 7.033e2, 5.955e2, 4.611e2, 5.013e2, 6.373e2, 1.129e3, 6.83e2, 5.039e2, 4.554e2, 4.724e2, 4.646e2, 4.596e2, 4.933e2, 5.859e2, 4.391e2, 6.88e2, 5.921e2, 5.726e2, 4.705e2, 5.893e2, 6.731e2, 1.556e3, 1.022e3, 8.928e2, 1.521e3, 6.856e2, 8.495e2, 7.429e2, 9.186e2, 5.053e2, 6.656e2, 7.703e2, 7.828e2, 4.72e2, 7.75e2, 5.229e2, 5.236e2, 1.401e3, 5.392e2, 4.694e2, 5.953e2, 4.875e2, 9.027e2, 7.601e2, 8.518e2, 8.95e2, 6.496e2, 6.238e2, 7.057e2, 7.294e2, 8.089e2, 4.75e2, 8.749e2, 4.163e2, 4.511e2, 4.673e2, 4.628e2, 4.745e2, 4.537e2, 9.748e2, 5.902e2, 6.775e2, 6.346e2, 8.4e2, 5.944e2, 6.535e2, 6.883e2, 6.45e2, 1.345e3, 6.707e2, 8.411e2, 6.77e2, 6.667e2, 8.518e2, 4.694e2, 4.842e2, 1.018e3, 4.75e2, 9.761e2, 4.562e2, 4.622e2, 8.702e2, 5.666e2, 4.816e2, 5.596e2, 6.198e2, 4.837e2, 4.578e2, 4.687e2, 6.445e2, 6.602e2, 7.584e2, 7.233e2, 7.608e2, 7.579e2, 7.104e2, 7.509e2, 7.467e2, 7.288e2, 4.674e2, 7.656e2, 1.2e3, 7.155e2, 4.741e2, 4.779e2, 4.707e2, 4.635e2, 6.835e2, 4.965e2, 4.822e2, 4.303e2, 1.173e3, 4.776e2, 1.257e3, 4.895e2, 1.203e3, 6.763e2, 6.031e2, 6.869e2, 6.144e2, 1.204e3, 6.948e2, 4.244e2, 8.956e2, 4.525e2, 4.644e2, 6.826e2, 4.654e2, 4.739e2, 8.553e2, 6.082e2, 4.535e2, 4.576e2, 4.476e2, 6.947e2, 4.263e2, 4.653e2, 4.673e2, 4.304e2, 4.673e2, 8.55e2, 8.798e2, 7.753e2, 7.769e2, 8.501e2, 7.479e2, 6.653e2, 6.828e2, 5.16e2, 7.753e2, 6.194e2, 5.067e2, 5.3e2, 4.696e2, 5.169e2, 5.488e2, 4.935e2, 5.105e2, 4.947e2, 5.358e2, 7.077e2, 7.071e2, 6.512e2, 4.462e2, 7.404e2, 7.86e2, 6.832e2, 7.18e2, 8.649e2, 7.651e2, 6.86e2, 6.891e2, 6.991e2, 7.633e2, 8.432e2, 7.395e2, 4.691e2, 1.033e3, 5.787e2, 5.357e2, 7.922e2, 6.775e2, 8.108e2, 7.93e2, 7.687e2, 7.668e2, 1.089e3, 5.453e2, 6.966e2, 7.026e2, 6.943e2, 7.536e2, 7.569e2, 8.441e2, 6.224e2, 7.849e2, 7.717e2, 6.994e2, 4.933e2, 7.126e2, 4.244e2, 7.275e2, 6.311e2, 6.765e2, 6.809e2, 4.624e2, 4.783e2, 4.804e2, 8.348e2, 4.69e2, 7.286e2, 6.321e2, 1.164e3, 8.605e2, 9.345e2, 8.188e2, 8.285e2, 8.215e2, 5.538e2, 4.899e2, 6.967e2, 7.515e2, 6.868e2, 4.934e2, 5.389e2, 5.437e2, 5.706e2, 6.008e2, 4.982e2, 4.513e2, 4.904e2, 5.688e2, 5.249e2, 4.928e2, 4.875e2, 5.883e2, 8.123e2, 6.949e2, 9.667e2, 8.34e2, 8.593e2, 8.031e2, 9e2, 9.567e2, 1.664e3, 7.191e2, 7.427e2, 8.409e2, 4.742e2, 7.035e2, 5.62e2, 4.693e2, 8.908e2, 4.912e2, 7.935e2, 4.524e2, 4.815e2, 5.752e2, 4.667e2, 4.853e2, 9.539e2, 9.875e2, 1.086e3, 9.403e2, 8.706e2, 9.516e2, 1.17e3, 8.722e2, 1.716e3, 1.63e3, 1.682e3, 1.607e3, 5.804e2, 5.688e2, 5.481e2, 5.415e2, 8.017e2, 6.418e2, 4.792e2, 6.987e2, 4.85e2, 6.961e2, 7.356e2, 5.692e2, 8.305e2, 1.216e3, 1.077e3, 1.04e3, 9.903e2, 9.834e2, 1.027e3, 1.74e3, 9.883e2, 1.864e3, 9.647e2, 1.777e3, 5.452e2, 4.887e2, 5.181e2, 9.267e2, 6.402e2, 5.889e2, 6.556e2, 6.248e2, 7.052e2, 5.522e2, 6.806e2, 5.505e2, 8.072e2, 1.593e3, 8.889e2, 1.239e3, 1.142e3, 1.517e3, 1.042e3, 9.124e2, 9.753e2, 1.12e3, 1.025e3, 9.108e2, 5.521e2, 5.624e2, 5.244e2, 4.792e2, 8.004e2, 5.057e2, 5.531e2, 6.353e2, 4.651e2, 6.183e2, 5.587e2, 5.188e2, 1.039e3, 1.696e3, 7.922e2, 1.044e3, 9.231e2, 8.525e2, 7.309e2, 1.499e3, 9.4e2, 9.627e2, 1.877e3, 1.74e3, 5.171e2, 6.16e2, 5.184e2, 5.188e2, 5.121e2, 5.164e2, 6.01e2, 4.845e2, 5.054e2, 5.285e2, 5.205e2, 4.333e2, 1.145e3, 9.674e2, 1.13e3, 1.027e3, 9.591e2, 1.591e3, 1.102e3, 9.73e2, 1.68e3, 9.494e2, 9.313e2, 1.036e3, 5.491e2, 5.088e2, 6.205e2, 7.912e2, 5.17e2, 6.32e2, 5.9e2, 7.742e2, 9.11e2, 6.794e2, 6.138e2, 6.213e2, 1.36e3, 1.251e3, 1.143e3, 1.196e3, 1.954e3, 1.051e3, 8.005e2, 1.272e3, 1.011e3, 1.152e3, 7.523e2, 5.899e2, 5.029e2, 5.037e2, 6.088e2, 5.066e2, 6.692e2, 5.207e2, 5.23e2, 7.064e2, 5.4e2, 5.354e2, 5.152e2, 5.404e2, 1.259e3, 2.014e3, 1.327e3, 1.194e3, 1.688e3, 9.623e2, 1.235e3, 1.311e3, 1.102e3, 1.157e3, 9.052e2, 8.612e2, 7.477e2, 6.083e2, 6.182e2, 8.728e2, 5.885e2, 6.414e2, 7.465e2, 5.75e2, 7.296e2, 7.003e2, 6.113e2, 6.693e2, 1.786e3, 1.009e3, 1.053e3, 8.997e2, 1.696e3, 7.786e2, 1.383e3, 1.388e3, 1.373e3, 9.181e2, 1.066e3, 9.103e2, 7.404e2, 4.802e2, 5.551e2, 4.35e2, 6.559e2, 7.282e2, 5.838e2, 5.824e2, 5.28e2, 5.332e2, 7.638e2, 7.636e2, 9.285e2, 1.173e3, 1.02e3, 1.077e3, 1.081e3, 1.054e3, 1.148e3, 9.759e2, 1.013e3, 1.893e3, 1.141e3, 9.374e2, 5.374e2, 5.023e2, 6.498e2, 5.59e2, 9.9e2, 8.828e2, 4.971e2, 6.708e2, 8.69e2, 6.592e2, 7.28e2, 6.414e2, 6.948e2, 5.802e2, 1.461e3, 1.823e3, 1.538e3, 1.788e3, 1.542e3, 1.65e3, 1.508e3, 1.36e3, 1.803e3, 1.491e3, 1.615e3, 2.297e3, 1.598e3, 1.755e3, 1.303e3, 1.727e3, 8.358e2, 5.466e2, 6.302e2, 6.449e2, 4.53e2, 8.56e2, 1.274e3, 1.645e3, 1.277e3, 1.904e3, 1.811e3, 1.297e3, 1.319e3, 1.385e3, 1.787e3, 1.471e3, 2.368e3, 1.529e3, 1.21e3, 5.915e2, 1.539e3, 1.291e3, 5.926e2, 2.143e3, 6.461e2, 6.234e2, 6.389e2, 5.809e2, 6.045e2, 4.482e2, 1.194e3, 1.87e3, 1.241e3, 1.192e3, 1.109e3, 7.233e2, 1.155e3, 1.921e3, 1.173e3, 1.844e3, 8.808e2, 1.127e3, 1.173e3, 1.627e3, 1.217e3, 1.886e3, 6.34e2, 1.063e3, 5.709e2, 7.263e2, 4.565e2, 5.72e2, 5.784e2, 5.831e2, 1.097e3, 8.101e2, 1.116e3, 1.339e3, 1.493e3, 1.118e3, 1.106e3, 1.299e3, 1.075e3, 1.477e3, 1.06e3, 1.063e3, 1.127e3, 1.119e3, 1.255e3, 2.027e3, 7.829e2, 1.351e3, 5.626e2, 6.965e2, 6.602e2, 7.69e2, 6.26e2, 6.109e2, 1.214e3, 7.473e2, 1.225e3, 8.307e2, 1.588e3, 1.166e3, 1.394e3, 8.531e2, 1.569e3, 1.805e3, 1.686e3, 1.242e3, 1.25e3, 1.153e3, 8.151e2, 1.724e3, 1.252e3, 1.237e3, 5.803e2, 4.286e2, 5.653e2, 5.757e2, 5.823e2, 4.311e2, 6.865e2, 6.942e2, 1.912e3, 1.919e3, 7.045e2, 2.186e3, 2.495e3, 1.252e3, 1.406e3, 1.397e3, 1.666e3, 1.288e3, 1.611e3, 1.408e3, 1.328e3, 1.44e3, 7.558e2, 1.221e3, 6.603e2, 6.05e2, 5.938e2, 6.03e2, 7.466e2, 7.465e2, 1.661e3, 1.428e3, 1.559e3, 1.397e3, 2e3, 1.223e3, 1.364e3, 2.021e3, 1.486e3, 8.901e2, 1.936e3, 1.472e3, 7.46e2, 1.269e3, 1.067e3, 1.227e3, 6e2, 1.335e3, 5.486e2, 6.385e2, 6.319e2, 6.215e2, 8.971e2, 6.481e2, 1.871e3, 1.829e3, 1.274e3, 1.363e3, 1.197e3, 1.223e3, 1.74e3, 1.194e3, 1.692e3, 1.234e3, 7.158e2, 5.848e2, 2.029e3, 6.679e2, 1.65e3, 1.999e3, 1.827e3, 1.719e3, 7.584e2, 6.425e2, 5.307e2, 5.805e2, 5.313e2, 6.096e2, 1.137e3, 1.169e3, 1.412e3, 1.083e3, 1.295e3, 1.714e3, 1.048e3, 1.947e3, 7.334e2, 1.573e3, 6.772e2, 1.068e3, 1.919e3, 8.448e2, 1.274e3, 7.687e2, 7.018e2, 1.226e3, 5.901e2, 5.914e2, 5.798e2, 5.989e2, 6.571e2, 5.879e2, 1.217e3, 1.713e3, 2.419e3, 6.865e2, 1.701e3, 2.049e3, 1.2e3, 1.36e3, 7.734e2, 1.347e3, 1.321e3, 1.221e3, 1.164e3, 1.749e3, 1.147e3, 8.227e2, 1.131e3, 1.201e3, 6.07e2, 4.605e2, 4.521e2, 6.518e2, 5.495e2, 7.695e2, 1.524e3, 1.663e3, 1.4e3, 1.751e3, 1.714e3, 1.887e3, 8.486e2, 1.467e3, 1.344e3, 1.571e3, 1.757e3, 9.283e2, 1.089e3, 9.727e2, 1.457e3, 7.028e2, 9.126e2, 7.962e2, 1.384e3, 1.624e3, 1.8e3, 8.528e2, 1.767e3, 1.612e3, 1.915e3, 1.345e3, 1.234e3, 2.134e3, 1.64e3, 1.721e3, 1.572e3, 1.677e3, 5.922e2, 2.048e3, 7.242e2, 1.281e3, 1.656e3, 1.922e3, 7.758e2, 1.776e3, 1.353e3, 1.769e3, 2.091e3, 6.082e2, 1.682e3, 2.19e3, 1.559e3, 6.452e2, 1.563e3, 2.367e3, 1.369e3, 1.383e3, 1.301e3, 1.791e3, 2.108e3, 1.433e3, 1.636e3, 2.292e3, 1.915e3, 7.767e2, 1.547e3, 6.978e2, 7.651e2, 6.755e2, 1.553e3, 1.887e3, 7.446e2, 1.525e3, 1.413e3, 1.421e3, 6.535e2, 1.992e3, 1.712e3, 1.678e3, 1.003e3, 7.188e2, 2.071e3, 1.461e3, 9.153e2, 1.682e3, 1.737e3, 2.004e3, 9.696e2, 6.274e2, 1.361e3, 1.79e3, 1.531e3, 1.654e3, 2.329e3, 1.395e3, 1.502e3, 1.786e3, 1.533e3, 1.4e3, 7.748e2, 1.47e3, 1.982e3, 1.424e3, 7.742e2, 1.73e3, 1.56e3, 1.633e3, 6.802e2, 1.697e3, 1.468e3, 1.818e3, 1.474e3, 1.423e3, 1.515e3, 7.51e2, 1.344e3, 1.473e3, 8.842e2, 7.69e2, 1.455e3, 1.431e3, 1.611e3, 6.346e2, 1.599e3, 1.492e3, 5.603e2, 1.749e3, 1.508e3, 2.327e3, 1.929e3, 1.826e3, 1.769e3, 1.901e3, 2.423e3, 1.727e3, 7.568e2, 1.498e3, 1.548e3, 2.055e3, 6.642e2, 3.28e3, 1.767e3, 6.129e2, 1.635e3, 1.447e3, 1.837e3, 1.624e3, 1.462e3, 1.447e3, 1.723e3, 7.708e2, 1.909e3, 1.483e3, 2.562e3, 1.529e3, 1.581e3, 1.979e3, 2.967e3, 6.497e2, 2.741e3, 1.6e3, 1.988e3, 2.557e3, 1.487e3, 1.433e3, 1.493e3, 1.982e3, 2.638e3, 6.121e2, 7.902e2, 1.017e3, 1.926e3, 2.383e3, 1.552e3, 1.557e3, 1.093e3, 1.845e3, 1.54e3, 1.525e3, 2.04e3, 1.515e3, 1.839e3, 3.085e3, 1.26e3, 1.784e3, 8.886e2, 1.861e3, 1.731e3, 3.006e3, 9.179e2, 9.587e2, 1.597e3, 5.884e2, 1.977e3, 1.999e3, 2.089e3, 1.551e3, 1.693e3, 1.693e3, 1.87e3, 2.092e3, 2.312e3, 1.55e3, 9.161e2, 1.016e3, 1.585e3, 1.511e3, 2.205e3, 1.96e3, 1.916e3, 1.006e3, 1.701e3, 5.571e2, 1.081e3, 1.338e3, 1.628e3, 1.107e3, 2.075e3, 1.841e3, 1.218e3, 2.385e3, 3.141e3, 7.841e2, 1.608e3, 5.495e2, 7.122e2, 2.521e3, 2.18e3, 1.562e3, 1.494e3, 1.807e3, 1.748e3, 5.897e2, 1.569e3, 2.061e3, 1.573e3, 1.537e3, 1.593e3, 1.5e3, 8.266e2, 1.517e3, 1.529e3, 1.49e3, 1.643e3, 1.636e3, 1.095e3, 9.186e2, 1.112e3, 1.268e3, 1.215e3, 9.245e2, 5.785e2, 1.154e3, 5.5e2, 5.667e2, 5.55e2, 9.658e2, 5.547e2, 9.621e2, 5.319e2, 6.709e2, 5.5e2, 5.511e2, 6.104e2, 6.455e2, 9.985e2, 8.949e2, 5.511e2, 1.178e3, 7.78e2, 9.234e2, 7.922e2, 8.59e2, 8.18e2, 8.522e2, 4.626e2, 4.898e2, 7.349e2, 4.937e2, 7.791e2, 5.925e2, 5.496e2, 5.552e2, 7.508e2, 7.136e2, 7.151e2, 7.663e2, 5.099e2, 5.022e2, 7.815e2, 7.526e2, 5.547e2, 4.947e2, 1.098e3, 1.008e3, 1.129e3, 8.701e2, 8.931e2, 1.141e3, 1.226e3, 7.881e2, 7.795e2, 8.763e2, 1.042e3, 7.664e2, 5.26e2, 8.328e2, 6.818e2, 5.667e2, 1.104e3, 7.926e2, 5.734e2, 6.133e2, 6.474e2, 1.276e3, 7.182e2, 6.439e2, 1.31e3, 1.02e3, 6.154e3, 1.042e3, 9.789e2, 1.279e3, 5.952e2, 9.956e2, 7.039e2, 8.465e2, 9.883e2, 1.03e3, 5.959e2, 1.016e3, 1.772e3, 1.529e3, 6.542e2, 9.651e2, 1.66e3, 5.97e2, 9.98e2, 1.381e3, 6.713e2, 5.962e2, 7.671e2, 9.147e2, 8.892e2, 9.044e2, 8.607e2, 8.913e2, 5.111e2, 7.97e2, 5.726e2, 9.237e2, 4.781e2, 4.807e2, 4.873e2, 5.09e2, 7.431e2, 4.943e2, 5.397e2, 5.544e2, 1.429e3, 5.096e2, 8.169e2, 7.232e2, 1.262e3, 5.161e2, 6.835e2, 1.017e3, 8.048e2, 8.477e2, 7.929e2, 6.989e2, 1.507e3, 5.298e2, 6.3e2, 1.023e3, 9.76e2, 8.822e2, 8.884e2, 1.527e3, 7.726e2, 5.126e2, 7.292e2, 5.198e2, 1.046e3, 7.534e2, 5.96e2, 1.005e3, 5.719e2, 5.374e2, 7.632e2, 9.155e2, 7.445e2, 9.502e2, 6.761e2, 6.961e2, 8.457e2, 9.51e2, 4.927e2, 8.008e2, 4.921e2, 4.533e2, 8.733e2, 4.596e2, 1.417e3, 5.269e2, 7.156e2, 7.666e2, 1.47e3, 6.782e2, 5.501e2, 5.489e2, 5.233e2, 1.041e3, 7.688e2, 7.447e2, 9.109e2, 7.609e2, 6.808e2, 9.294e2, 8.981e2, 5.13e2, 8.793e2, 6.262e2, 8.641e2, 4.657e2, 5.041e2, 4.585e2, 6.915e2, 4.707e2, 8.701e2, 4.649e2, 4.96e2, 5.265e2, 2.086e3, 5.864e2, 4.86e2, 9.086e2, 8.91e2, 7.548e2, 9.621e2, 9.523e2, 9.175e2, 7.092e2, 5.131e2, 4.948e2, 5.825e2, 1.856e3, 8.927e2, 8.465e2, 5.448e2, 4.946e2, 8.267e2, 5.218e2, 8.715e2, 1.13e3, 4.916e2, 7.95e2, 8.122e2, 5.373e2, 5.412e2, 8.987e2, 7.762e2, 6.833e2, 7.904e2, 1.118e3, 8.399e2, 6.102e2, 6.937e2, 8.1e2, 1.683e3, 5.969e2, 4.836e2, 4.589e2, 5.159e2, 7.294e2, 8.564e2, 4.758e2, 7.162e2, 5.09e2, 6.702e2, 6.617e2, 4.56e2, 5.038e2, 6.899e2, 4.991e2, 1.039e3, 1.028e3, 1.115e3, 1.316e3, 1.062e3, 1.029e3, 9.99e2, 1.16e3, 2.515e3, 1.053e3, 1.598e3, 1.345e3, 5.51e2, 5.383e2, 5.281e2, 1.197e3, 7.195e2, 6.7e2, 5.738e2, 1.15e3, 7.777e2, 8.724e2, 8.308e2, 1.021e3, 5.458e3, 1.231e3, 1.433e3, 1.178e3, 1.444e3, 1.586e3, 1.345e3, 1.174e3, 1.032e3, 9.626e2, 1.439e3, 1.52e3, 6.037e2, 7.248e2, 1.082e3, 7.675e2, 1.355e3, 6.625e2, 7.353e2, 8.954e2, 1.076e3, 8.801e2, 1.037e3, 1.018e3, 8.913e2, 1.186e3, 1.068e3, 5.089e3, 1.062e3, 1.557e3, 1.415e3, 9.489e2, 1.064e3, 1.213e3, 1.148e3, 1.203e3, 6.039e2, 6.275e2, 1.943e3, 1.048e3, 5.114e2, 5.781e2, 5.881e2, 7.004e2, 7.968e2, 6.417e2, 8.555e2, 1.037e3, 1.17e3, 1.701e3, 1.118e3, 1.362e3, 1.792e3, 1.182e3, 1.176e3, 1.486e3, 1.395e3, 1.213e3, 1.142e3, 1.232e3, 7.788e2, 7.237e2, 5.791e2, 9.398e2, 1.209e3, 6.214e2, 1.107e3, 9.993e2, 7.05e2, 5.428e2, 8.641e2, 5.943e2, 1.165e3, 1.213e3, 2.466e3, 1.117e3, 5.122e3, 1.592e3, 1.16e3, 1.196e3, 1.105e3, 1.648e3, 1.275e3, 1.316e3, 9.609e2, 9.537e2, 9.172e2, 5.818e2, 9.52e2, 9.067e2, 9.968e2, 5.641e2, 9.052e2, 5.787e2, 5.89e2, 8.95e2, 1.862e3, 1.485e3, 1.185e3, 1.936e3, 9.706e2, 1.869e3, 1.226e3, 1.252e3, 1.113e3, 1.175e3, 1.282e3, 4.891e3, 5.85e2, 6.136e2, 5.672e2, 6.529e2, 1.079e3, 1.077e3, 1.064e3, 7.844e2, 9.183e2, 1.405e3, 1.09e3, 7.187e2, 1.204e3, 1.303e3, 1.06e3, 1.591e3, 1.248e3, 1.248e3, 1.268e3, 4.5e3, 8.492e2, 1.093e3, 1.041e3, 1.082e3, 5.571e2, 9.442e2, 7.938e2, 9.329e2, 7.273e2, 7.041e2, 5.988e2, 5.807e2, 5.839e2, 8.753e2, 6.888e2, 9.171e2, 2.197e3, 1.127e3, 1.003e3, 1.283e3, 5.913e3, 1.071e3, 1.656e3, 9.647e2, 1.073e3, 2.332e3, 1.131e3, 9.868e2, 6.432e2, 5.273e2, 5.611e2, 7.784e2, 9.972e2, 7.469e2, 7.759e2, 8.153e2, 6.045e2, 1.037e3, 5.94e2, 7.579e2, 1.039e3, 1.018e3, 1.139e3, 1.032e3, 1.119e3, 2.451e3, 9.512e2, 1.069e3, 1.431e3, 1.145e3, 1.263e3, 1.318e3, 8.995e2, 8.903e2, 8.641e2, 5.11e2, 5.614e2, 7.983e2, 6.011e2, 9.493e2, 6.687e2, 5.773e2, 5.876e2, 5.322e2, 9.65e2, 9.238e2, 9.243e2, 1.022e3, 1.064e3, 1.147e3, 1.156e3, 8.648e2, 7.196e2, 1.088e3, 1.192e3, 1.116e3, 5.616e2, 8.227e2, 5.41e2, 5.427e2, 7.948e2, 8.271e2, 5.574e2, 5.219e2, 5.241e2, 8.534e2, 5.4e2, 5.178e2, 1.245e3, 1.524e3, 1.473e3, 1.874e3, 1.49e3, 2.016e3, 6.807e3, 1.287e3, 1.992e3, 1.802e3, 1.648e3, 1.499e3, 2.059e3, 5.199e3, 1.271e3, 1.149e3, 7.738e2, 1.451e3, 1.187e3, 7.692e2, 7.044e2, 5.211e2, 9.103e2, 9.161e2, 1.596e3, 5.047e3, 1.094e3, 1.34e3, 1.339e3, 1.401e3, 1.261e3, 1.814e3, 1.415e3, 1.332e3, 1.668e3, 2.069e3, 1.251e3, 1.398e3, 1.526e3, 5.359e3, 9.537e2, 1.723e3, 6.71e2, 7.356e2, 6.4e2, 5.391e2, 9.569e2, 9.036e2, 1.567e3, 1.371e3, 3.22e3, 9.139e2, 3.235e3, 2.027e3, 1.594e3, 1.651e3, 2.108e3, 1.419e3, 6.596e2, 1.364e3, 1.649e3, 1.299e3, 1.4e3, 1.481e3, 1.785e3, 1.568e3, 6.483e2, 6.327e2, 7.532e2, 7.515e2, 7.579e2, 7.662e2, 1.51e3, 2.11e3, 3.261e3, 1.162e3, 1.588e3, 1.598e3, 1.464e3, 5.468e3, 7.662e2, 1.637e3, 1.45e3, 1.383e3, 1.241e3, 5.771e3, 1.551e3, 1.568e3, 1.753e3, 1.432e3, 6.842e2, 8.007e2, 5.13e2, 7.94e2, 9.014e2, 6.226e2, 1.258e3, 1.64e3, 7.898e2, 1.636e3, 1.29e3, 8.556e2, 1.179e3, 3.159e3, 1.288e3, 4.868e3, 1.449e3, 1.298e3, 1.652e3, 1.287e3, 1.523e3, 1.88e3, 3.112e3, 1.288e3, 8.682e2, 7.732e2, 8.603e2, 1.057e3, 7.845e2, 4.723e2, 1.137e3, 1.667e3, 6.709e2, 9.254e2, 1.233e3, 1.393e3, 1.153e3, 1.024e3, 1.337e3, 1.248e3, 1.105e3, 9.966e2, 1.165e3, 1.096e3, 6.095e3, 1.367e3, 8.954e2, 1.709e3, 6.045e2, 5.609e2, 7.584e2, 5.539e2, 5.464e2, 7.31e2, 1.133e3, 1.161e3, 1.11e3, 1.383e3, 1.186e3, 8.141e2, 8.177e2, 1.215e3, 1.715e3, 1.332e3, 1.248e3, 1.324e3, 1.49e3, 1.17e3, 1.081e3, 1.082e3, 1.44e3, 2.389e3, 6.549e2, 7.132e2, 5.471e2, 6.633e2, 6.185e2, 5.198e2, 1.227e3, 1.396e3, 1.625e3, 1.134e3, 1.304e3, 1.52e3, 1.759e3, 2.998e3, 1.432e3, 1.24e3, 1.253e3, 6.448e2, 1.144e3, 1.613e3, 1.387e3, 1.44e3, 1.257e3, 1.817e3, 9.008e2, 5.198e2, 6.176e2, 5.404e2, 5.53e2, 5.801e2, 1.231e3, 1.884e3, 1.652e3, 1.774e3, 5.852e2, 1.386e3, 1.215e3, 1.809e3, 1.775e3, 1.647e3, 1.451e3, 6.787e2, 1.037e3, 6.524e3, 1.513e3, 2.423e3, 1.672e3, 1.502e3, 8.77e2, 1.333e3, 7.699e2, 1.303e3, 9.465e2, 7.373e2, 1.493e3, 1.655e3, 1.548e3, 7.461e3, 8.993e2, 1.743e3, 1.417e3, 6.615e3, 7.867e2, 1.488e3, 2.029e3, 1.345e3, 5.52e2, 1.821e3, 1.809e3, 1.792e3, 1.537e3, 1.508e3, 5.839e2, 6.482e2, 1.239e3, 7.063e2, 1.078e3, 1.248e3, 1.681e3, 2.023e3, 1.194e3, 1.13e3, 1.322e3, 1.342e3, 1.243e3, 4.662e2, 1.641e3, 6.898e2, 5.272e3, 1.945e3, 7.013e2, 1.434e3, 1.403e3, 1.316e3, 9.885e2, 8.071e2, 1.375e3, 1.332e3, 1.928e3, 1.448e3, 1.232e3, 5.228e2, 8.823e2, 1.375e3, 1.889e3, 5.741e2, 1.693e3, 1.95e3, 1.769e3, 2.104e3, 2.076e3, 1.139e3, 1.21e3, 8.979e2, 1.474e3, 8.09e2, 2.188e3, 5.838e2, 1.602e3, 1.964e3, 1.507e3, 9.549e2, 2.254e3, 1.302e3, 1.365e3, 1.689e3, 1.582e3, 2.097e3, 2.526e3, 1.653e3, 7.382e2, 1.806e3, 1.578e3, 1.499e3, 1.897e3, 6.922e2, 2.584e3, 1.635e3, 1.484e3, 6.035e2, 1.131e3, 1.836e3, 1.855e3, 1.502e3, 2.664e3, 2.319e3, 1.583e3, 1.172e3, 1.136e3, 2.001e3, 5.303e2, 1.938e3, 1.528e3, 1.617e3, 1.643e3, 1.871e3, 2.442e3, 1.539e3, 7.191e2, 7.245e2, 6.441e2, 7.597e3, 1.761e3, 1.899e3, 1.403e3, 1.898e3, 2.432e3, 1.539e3, 2.533e3, 1.546e3, 1.688e3, 1.547e3, 1.549e3, 1.1e3, 1.43e3, 1.831e3, 1.356e3, 1.696e3, 1.774e3, 9.112e2, 6.408e3, 9.5e2, 1.738e3, 6.012e2, 1.488e3, 1.124e3, 1.621e3, 1.17e3, 5.011e2, 1.077e3, 4.956e2, 2.245e3, 1.381e3, 1.386e3, 1.536e3, 6.085e3, 1.398e3, 1.399e3, 7.769e2, 1.777e3, 6.249e3, 5.067e2, 1.395e3, 5.147e3, 5.857e2, 1.621e3, 1.294e3, 2.245e3, 5.184e2, 2.282e3, 1.12e3, 1.547e3, 1.168e3, 2.3e3, 1.766e3, 1.41e3, 2.006e3, 1.701e3, 1.358e3, 1.716e3, 1.459e3, 1.349e3, 1.289e3, 1.812e3, 1.482e3, 1.432e3, 1.302e3, 2.147e3, 2.241e3, 1.532e3, 1.679e3, 1.706e3, 2.443e3, 1.649e3, 1.878e3, 1.665e3, 1.943e3, 1.47e3, 9.311e2, 1.645e3, 1.738e3, 8.502e3, 1.288e3, 6.017e2, 2.036e3, 6.507e2, 1.323e3, 1.376e3, 1.349e3, 1.879e3, 1.47e3, 1.765e3, 1.274e3, 7.471e2, 1.839e3, 7.327e2, 1.294e3, 1.754e3, 1.222e3, 1.851e3, 1.483e3, 1.435e3, 1.45e3, 1.377e3, 1.77e3, 1.524e3, 1.572e3, 1.822e3, 1.489e3, 8.102e2, 1.497e3, 1.272e3, 6.694e3, 1.971e3, 1.397e3, 2.242e3, 1.282e3, 1.031e3, 2.312e3, 5.448e2, 1.617e3, 1.854e3, 1.051e3, 1.933e3, 3.002e3, 1.421e3, 5.222e2, 1.872e3, 6.096e2, 1.404e3, 1.416e3, 1.152e3, 1.157e3, 1.52e3, 1.684e3, 2.006e3, 1.639e3, 1.633e3, 2.053e3, 1.59e3, 1.551e3, 1.223e3, 1.389e3, 2.076e3, 2.39e3, 6.108e2, 8.311e2, 1.529e3, 1.342e3, 2.489e3, 2.008e3, 6.63e2, 1.268e3, 1.875e3, 2.751e3, 1.571e3, 7.823e2, 1.899e3,]
data_5 = [ 7.217e2, 6.205e2, 7.193e2, 5.467e2, 5.891e2, 9.005e2, 5.187e2, 5.154e2, 6.547e2, 8.245e2, 1.126e3, 5.233e2, 7.107e2, 5.245e2, 6.948e2, 7.694e2, 5.237e2, 4.233e2, 5.249e2, 1.188e3, 6.444e2, 4.231e2, 5.162e2, 5.206e2, 9.626e2, 1.403e3, 6.656e2, 6.865e2, 1.393e3, 9.643e2, 5.622e2, 4.392e2, 7.327e2, 8.37e2, 4.407e2, 1.27e3, 1.267e3, 5.2e2, 1.207e3, 5.433e2, 8.139e2, 8.573e2, 8.178e2, 5.302e2, 5.791e2, 8.523e2, 7.383e2, 1.041e3, 7.84e2, 7.82e2, 6.422e2, 7.244e2, 6.594e2, 8.027e2, 1.389e3, 4.467e2, 8.603e2, 5.188e2, 4.459e2, 5.468e2, 5.311e2, 4.451e2, 5.546e2, 1.402e3, 5.774e2, 7.366e2, 7.198e2, 1.285e3, 5.416e2, 1.343e3, 1.338e3, 7.312e2, 1.233e3, 7.113e2, 6.623e2, 6.977e2, 7.131e2, 7.621e2, 5.376e2, 7.887e2, 1.401e3, 5.445e2, 1.181e3, 7.552e2, 8.101e2, 1.278e3, 4.272e2, 5.359e2, 4.289e2, 6.763e2, 5.393e2, 7.593e2, 7.723e2, 6.814e2, 1.162e3, 1.478e3, 8.165e2, 7.687e2, 7.401e2, 6.889e2, 9.237e2, 9.111e2, 8.234e2, 4.709e2, 8.598e2, 1.064e3, 6.19e2, 9.042e2, 8.964e2, 4.709e2, 4.718e2, 8.597e2, 5.69e2, 6.06e2, 5.874e2, 1.036e3, 6.047e2, 1.053e3, 5.952e2, 1.013e3, 6.11e2, 5.42e2, 7.952e2, 5.341e2, 7.963e2, 7.18e2, 5.38e2, 8.949e2, 5.361e2, 9.447e2, 7.551e2, 8.896e2, 8.8e2, 8.707e2, 5.89e2, 5.504e2, 5.583e2, 4.564e2, 1.135e3, 5.546e2, 5.594e2, 4.572e2, 5.437e2, 5.561e2, 9.176e2, 7.442e2, 7.639e2, 9.855e2, 6.166e2, 5.077e2, 7.117e2, 7.35e2, 9.155e2, 1.066e3, 5.958e2, 8.962e2, 5.539e2, 5.347e2, 8.514e2, 9.297e2, 5.22e2, 8.036e2, 7.67e2, 5.572e2, 1.286e3, 8.334e2, 7.055e2, 5.139e2, 5.465e2, 6.857e2, 1.185e3, 6.636e2, 7.643e2, 8.639e2, 1.521e3, 6.227e2, 1.512e3, 8.329e2, 1.285e3, 8.121e2, 9.684e2, 1.01e3, 4.621e2, 5.883e2, 1.393e3, 6.272e2, 8.422e2, 6.469e2, 8.6e2, 6.701e2, 1.019e3, 4.555e2, 7.467e2, 8.472e2, 7.628e2, 6.653e2, 8.097e2, 7.254e2, 6.786e2, 1.305e3, 1.237e3, 8.756e2, 1.049e3, 8.85e2, 5.661e2, 8.902e2, 6.604e2, 1.42e3, 6.52e2, 4.637e2, 1.009e3, 8.405e2, 9.54e2, 4.678e2, 8.821e2, 6.574e2, 8.48e2, 9.21e2, 7.302e2, 7.661e2, 9.237e2, 8.535e2, 1.041e3, 8.66e2, 6.629e2, 1.065e3, 1.398e3, 5.863e2, 1.024e3, 1.079e3, 6.441e2, 8.719e2, 8.55e2, 5.716e2, 4.782e2, 1.025e3, 1.032e3, 8.186e2, 5.767e2, 6.305e2, 9.139e2, 6.206e2, 7.25e2, 1.031e3, 1.012e3, 8.401e2, 7.225e2, 9.018e2, 1.002e3, 1.028e3, 6.215e2, 1.06e3, 6.028e2, 1.773e3, 6.358e2, 4.957e2, 1.857e3, 6.41e2, 1.609e3, 6.221e2, 9.628e2, 1.096e3, 1.055e3, 6.448e2, 7.79e2, 1.091e3, 1.24e3, 1.184e3, 6.612e2, 7.899e2, 9.044e2, 1.464e3, 1.8e3, 1.086e3, 1.092e3, 1.087e3, 9.798e2, 5.241e2, 6.771e2, 1.293e3, 1.349e3, 1.127e3, 1.11e3, 1.13e3, 6.532e2, 1.162e3, 1.739e3, 6.728e2, 7.042e2, 8.31e2, 1.316e3, 8.349e2, 1.317e3, 1.184e3, 1.026e3, 1.167e3, 9.947e2, 1.858e3, 1.678e3, 9.224e2, 6.769e2, 6.953e2, 1.182e3, 1.669e3, 1.197e3, 7.938e2, 1.149e3, 7.393e2, 7.943e2, 1.263e3, 7.805e2, 1.101e3, 6.68e2, 1.085e3, 1.593e3, 1.103e3, 7.927e2, 8.555e2, 1.172e3, 9.285e2, 7.782e2, 8.851e2, 9.826e2, 9.284e2, 6.791e2, 6.682e2, 6.293e2, 6.725e2, 1.95e3, 1.031e3, 6.788e2, 1.135e3, 1.025e3, 1.133e3, 6.816e2, 1.037e3, 8.205e2, 1.153e3, 7.271e2, 8.198e2, 1.225e3, 9.071e2, 7.071e2, 8.963e2, 1.053e3, 1.054e3, 1.951e3, 1.928e3, 7.302e2, 7.784e2, 1.167e3, 7.299e2, 7.132e2, 7.232e2, 1.233e3, 7.079e2, 1.141e3, 7.188e2, 6.97e2, 1.114e3, 9.61e2, 1.279e3, 1.048e3, 1.04e3, 1.096e3, 1.621e3, 8.898e2, 1.279e3, 1.017e3, 1.033e3, 1.272e3, 1.044e3, 1.114e3, 6.067e2, 1.06e3, 6.729e2, 6.296e2, 6.195e2, 1.018e3, 1.515e3, 1.23e3, 1.057e3, 6.31e2, 6.238e2, 1.122e3, 1.118e3, 1.353e3, 1.363e3, 1.247e3, 1.107e3, 7.711e2, 1.355e3, 1.099e3, 1.355e3, 1.291e3, 7.757e2, 5.965e2, 7.612e2, 1.312e3, 7.559e2, 8.519e2, 1.213e3, 1.458e3, 2.044e3, 1.249e3, 7.865e2, 7.426e2, 1.265e3, 1.007e3, 8.992e2, 1.021e3, 9.412e2, 1.71e3, 1.09e3, 1.304e3, 1.016e3, 1.102e3, 1.091e3, 1.453e3, 1.445e3, 1.704e3, 1.352e3, 1.378e3, 1.545e3, 1.248e3, 5.274e2, 1.66e3, 1.001e3, 1.094e3, 1.115e3, 1.278e3, 6.946e2, 1.881e3, 7.865e2, 9.092e2, 1.538e3, 1.884e3, 6.954e2, 8.005e2, 1.012e3, 7.974e2, 9.456e2, 1.231e3, 9.444e2, 1.782e3, 6.792e2, 5.34e2, 1.016e3, 1.179e3, 1.819e3, 6.931e2, 6.904e2, 1.06e3, 6.465e2, 1.394e3, 1.798e3, 7.182e2, 1.161e3, 9.819e2, 1.631e3, 1.014e3, 1.155e3, 1.287e3, 9.244e2, 1.164e3, 9.063e2, 1.284e3, 1.16e3, 1.286e3, 6.749e2, 1.178e3, 6.984e2, 1.736e3, 1.562e3, 1.299e3, 1.167e3, 2.214e3, 1.138e3, 1.749e3, 1.193e3, 8.969e2, 8.615e2, 1.811e3, 1.986e3, 2.203e3, 1.487e3, 2.213e3, 1.735e3, 1.405e3, 1.803e3, 1.028e3, 1.335e3, 1.747e3, 1.382e3, 1.737e3, 1.01e3, 1.817e3, 1.929e3, 1.921e3, 1.316e3, 8.457e2, 6.365e2, 1.446e3, 1.878e3, 1.399e3, 2.085e3, 1.315e3, 1.015e3, 2.146e3, 1.311e3, 2.23e3, 1.395e3, 2.11e3, 1.726e3, 1.031e3, 1.288e3, 1.825e3, 8.967e2, 1.722e3, 2.231e3, 8.839e2, 1.029e3, 1.475e3, 8.356e2, 8.709e2, 1.407e3, 8.692e2, 1.469e3, 1.031e3, 1.08e3, 1.604e3, 1.022e3, 1.361e3, 8.096e2, 1.01e3, 1.062e3, 1.226e3, 1.045e3, 1.455e3, 1.216e3, 1.008e3, 1.483e3, 1.292e3, 2.175e3, 1.446e3, 2.262e3, 1.426e3, 8.795e2, 1.387e3, 6.284e2, 1.394e3, 6.277e2, 1.355e3, 1.186e3, 1.181e3, 1.197e3, 1.398e3, 2.204e3, 1.355e3, 1.22e3, 1.365e3, 1.453e3, 1.192e3, 9.674e2, 1.201e3, 2.159e3, 1.271e3, 1.041e3, 1.225e3, 1.221e3, 1.327e3, 1.459e3, 8.818e2, 2.293e3, 9.485e2, 6.272e2, 1.396e3, 8.232e2, 1.625e3, 1.219e3, 1.308e3, 1.262e3, 1.3e3, 1.198e3, 9.712e2, 1.461e3, 1.064e3, 1.399e3, 1.237e3, 1.772e3, 1.471e3, 2.16e3, 1.258e3, 1.025e3, 8.457e2, 1.446e3, 1.39e3, 8.199e2, 8.011e2, 1.449e3, 1.229e3, 1.477e3, 1.343e3, 1e3, 8.532e2, 1.5e3, 1.461e3, 1.816e3, 1.284e3, 1.696e3, 2.173e3, 1.293e3, 2.159e3, 1.694e3, 2.308e3, 1.022e3, 8.491e2, 1.828e3, 1.508e3, 8.81e2, 1.415e3, 8.04e2, 2.326e3, 8.701e2, 2.051e3, 1.674e3, 9.874e2, 1.372e3, 1.328e3, 1.706e3, 1.381e3, 1.335e3, 1.68e3, 1.422e3, 1.313e3, 9.757e2, 1.223e3, 1.723e3, 1.439e3, 2.125e3, 1.434e3, 1.368e3, 8.054e2, 6.24e2, 6.206e2, 1.375e3, 1.725e3, 8.233e2, 1.334e3, 2.216e3, 1.796e3, 1.288e3, 1.779e3, 1.779e3, 1.459e3, 1.784e3, 2.152e3, 1.252e3, 1.243e3, 8.364e2, 1.002e3, 1.485e3, 2.159e3, 1.001e3, 9.973e2, 2.142e3, 1.677e3, 1.493e3, 8.138e2, 7.997e2, 8.317e2, 8.06e2, 9.582e2, 1.168e3, 1.393e3, 1.34e3, 1.526e3, 1.019e3, 2.155e3, 1.036e3, 1.109e3, 1.374e3, 1.11e3, 2.143e3, 1.034e3, 8.046e2, 1.231e3, 1.397e3, 1.123e3, 1.177e3, 7.977e2, 8.171e2, 7.481e2, 7.975e2, 9.117e2, 7.852e2, 1.229e3, 1.277e3, 1.037e3, 1.413e3, 1.284e3, 1.466e3, 1.361e3, 1.031e3, 8.156e2, 1.596e3, 1.364e3, 1.225e3, 1.223e3, 9.709e2, 1.678e3, 1.166e3, 2.071e3, 1.361e3, 1.324e3, 1.336e3, 1.37e3, 8.351e2, 7.978e2, 2.149e3, 1.43e3, 1.108e3, 2.212e3, 1.551e3, 1.808e3, 1.147e3, 1.352e3, 1.627e3, 2.936e3, 1.868e3, 1.576e3, 1.376e3, 1.35e3, 1.37e3, 2.208e3, 1.716e3, 1.763e3, 9.92e2, 1.64e3, 1.11e3, 1.189e3, 1.362e3, 1.772e3, 1.871e3, 1.17e3, 1.619e3, 3.24e3, 1.175e3, 1.959e3, 1.543e3, 1.982e3, 1.545e3, 1.921e3, 1.161e3, 1.028e3, 1.228e3, 1.545e3, 1.156e3, 1.342e3, 2.367e3, 1.606e3, 2.346e3, 1.175e3, 1.915e3, 1.541e3, 1.651e3, 1.177e3, 1.921e3, 1.24e3, 1.186e3, 1.569e3, 1.735e3, 1.542e3, 2.255e3, 1.215e3, 2.274e3, 2.244e3, 1.22e3, 1.598e3, 1.356e3, 1.916e3, 9.755e2, 1.323e3, 9.55e2, 1.497e3, 1.137e3, 1.338e3, 1.904e3, 3.036e3, 1.753e3, 1.819e3, 1.885e3, 1.896e3, 1.192e3, 1.313e3, 9.754e2, 1.574e3, 2.237e3, 1.359e3, 1.891e3, 1.214e3, 1.124e3, 1.347e3, 1.766e3, 2.934e3, 1.222e3, 1.495e3, 1.447e3, 1.114e3, 2.875e3, 1.619e3, 1.206e3, 1.504e3, 2.191e3, 1.768e3, 1.634e3, 1.599e3, 1.502e3, 1.323e3, 1.136e3, 1.554e3, 1.222e3, 9.576e2, 1.179e3, 2.265e3, 1.144e3, 1.7e3, 1.217e3, 2.303e3, 1.331e3, 1.213e3, 2.28e3, 1.848e3, 1.364e3, 1.496e3, 1.918e3, 1.631e3, 1.808e3, 2.253e3, 1.554e3, 1.786e3, 2.185e3, 1.644e3, 1.141e3, 1.193e3, 2.167e3, 1.524e3, 2.163e3, 1.131e3, 2e3, 1.342e3, 2.226e3, 2.262e3, 1.737e3, 9.77e2, 1.221e3, 1.996e3, 9.824e2, 1.683e3, 2.879e3, 1.179e3, 1.853e3, 1.556e3, 2.801e3, 1.604e3, 9.777e2, 1.994e3, 2.772e3, 1.136e3, 2.172e3, 2.191e3, 1.515e3, 1.225e3, 9.988e2, 1.723e3, 2.2e3, 1.975e3, 1.757e3, 2.732e3, 2.797e3, 2.746e3, 2.12e3, 1.138e3, 9.528e2, 1.344e3, 1.358e3, 1.489e3, 1.603e3, 2.277e3, 2.255e3, 1.362e3, 2.144e3, 1.581e3, 2.792e3, 1.505e3, 2.262e3, 2.026e3, 1.635e3, 1.213e3, 1.594e3, 1.814e3, 2.029e3, 1.654e3, 1.663e3, 1.375e3, 1.821e3, 2.795e3, 9.826e2, 1.529e3, 1.656e3, 1.531e3, 2.889e3, 1.78e3, 1.84e3, 2.096e3, 1.582e3, 1.585e3, 2.371e3, 1.356e3, 1.224e3, 3.184e3, 2.405e3, 2.21e3, 2.073e3, 1.15e3, 1.368e3, 2.385e3, 1.894e3, 1.261e3, 1.185e3, 3.096e3, 1.258e3, 1.575e3, 2.119e3, 1.196e3, 1.709e3, 1.229e3, 1.909e3, 1.567e3, 1.075e3, 1.031e3, 1.183e3, 1.669e3, 2.043e3, 1.622e3, 2.328e3, 1.822e3, 1.047e3, 2.059e3, 1.174e3, 1.672e3, 1.652e3, 2.054e3, 1.6e3, 1.35e3, 2.472e3, 2.441e3, 1.633e3, 1.647e3, 2.437e3, 9.076e2, 9.35e2, 1.182e3, 1.104e3, 1.682e3, 1.012e3, 9.414e2, 1.018e3, 1.089e3, 9.947e2, 4.9e2, 7.681e2, 1.045e3, 7.646e2, 1.133e3, 6.532e2, 4.856e2, 9.518e2, 9.557e2, 6.251e2, 7.498e2, 7.724e2, 4.888e2, 1.006e3, 8.23e2, 7.925e2, 8.237e2, 8e2, 6.394e2, 8.217e2, 4.746e2, 8.577e2, 1.09e3, 8.505e2, 6.594e2, 8.191e2, 5.857e2, 6.53e2, 9.079e2, 1.07e3, 1.034e3, 6.564e2, 8.194e2, 1.024e3, 9.046e2, 9.053e2, 6.23e2, 1.026e3, 4.74e2, 8.855e2, 8.725e2, 7.748e2, 9.728e2, 1.676e3, 1.55e3, 9.33e2, 9.535e2, 9.459e2, 1.018e3, 9.243e2, 9.227e2, 7.161e2, 6.727e2, 4.828e2, 9.969e2, 1.261e3, 9.321e2, 7.388e2, 7.227e2, 1.542e3, 9.23e2, 7.52e2, 2.288e3, 1.272e3, 5.34e3, 1.131e3, 9.372e2, 1.44e3, 5.933e2, 6.453e2, 6.516e2, 1.506e3, 9.214e2, 1.206e3, 1.491e3, 8.818e2, 2.05e3, 1.28e3, 6.58e2, 9.18e2, 2.024e3, 5.882e2, 8.788e2, 1.272e3, 6.61e2, 1.448e3, 8.77e2, 9.133e2, 9.149e2, 6.668e2, 9.219e2, 4.796e2, 1.05e3, 6.724e2, 6.248e2, 9.438e2, 4.869e2, 4.813e2, 8.978e2, 1.096e3, 8.763e2, 9.223e2, 6.825e2, 6.765e2, 1.448e3, 8.234e2, 9.494e2, 8.887e2, 1.441e3, 1.09e3, 4.582e2, 1.764e3, 9.556e2, 9.136e2, 5.065e2, 4.597e2, 1.616e3, 4.703e2, 9.492e2, 5.316e2, 9.992e2, 5.34e2, 1.002e3, 1.651e3, 7.096e2, 8.97e2, 8.882e2, 1.101e3, 5.271e2, 1.25e3, 6.581e2, 5.412e2, 6.404e2, 4.721e2, 9.078e2, 8.216e2, 8.779e2, 1.017e3, 5.933e2, 5.909e2, 8.795e2, 9.43e2, 1.08e3, 6.891e2, 5.271e2, 4.802e2, 8.787e2, 4.791e2, 1.558e3, 5.261e2, 1.201e3, 6.892e2, 1.554e3, 1.173e3, 6.166e2, 7.392e2, 6.561e2, 9.489e2, 8.262e2, 6.058e2, 9.904e2, 8.281e2, 7.156e2, 1.112e3, 8.812e2, 1.055e3, 8.59e2, 5.226e2, 8.435e2, 4.711e2, 1.084e3, 4.692e2, 1.109e3, 4.699e2, 8.86e2, 4.713e2, 1.12e3, 6.768e2, 1.44e3, 6.908e2, 8.522e2, 8.62e2, 7.344e2, 8.265e2, 1.151e3, 1.153e3, 9.756e2, 5.962e2, 1.159e3, 4.716e2, 6.544e2, 1.547e3, 6.983e2, 7.142e2, 1.189e3, 4.739e2, 7.495e2, 9.251e2, 7.023e2, 9.616e2, 4.705e2, 9.209e2, 9.414e2, 8.651e2, 1.184e3, 9.408e2, 4.923e2, 8.664e2, 4.864e2, 1.239e3, 8.973e2, 5.567e2, 6.935e2, 5.185e2, 1.584e3, 8.793e2, 9.137e2, 4.625e2, 1.07e3, 6.96e2, 5.486e2, 8.752e2, 8.388e2, 1.133e3, 8.765e2, 7.092e2, 4.669e2, 1.085e3, 7.094e2, 1.125e3, 1.074e3, 1.188e3, 1.26e3, 1.218e3, 9.149e2, 9.512e2, 9.242e2, 1.198e3, 1.733e3, 1.263e3, 5.621e2, 1.569e3, 6.358e2, 5.751e2, 5.739e2, 1.284e3, 1.221e3, 1.217e3, 7.285e2, 2.078e3, 1.416e3, 2.073e3, 1.48e3, 9.024e2, 5.195e3, 9.255e2, 1.68e3, 8.018e2, 2.314e3, 1.209e3, 1.09e3, 1.386e3, 6.96e2, 7.209e2, 1.384e3, 2.34e3, 1.403e3, 6.562e2, 1.597e3, 7.484e2, 1.965e3, 5.909e2, 8.936e2, 1.32e3, 1.554e3, 1.349e3, 1.491e3, 1.965e3, 6.975e2, 1.645e3, 7.544e2, 6.014e3, 1.362e3, 5.621e2, 1.213e3, 9.842e2, 1.268e3, 1.365e3, 1.34e3, 1.742e3, 6.456e2, 6.487e2, 2.13e3, 9.081e2, 1.038e3, 5.858e2, 1.365e3, 7.159e2, 7.38e2, 6.572e2, 6.493e2, 1.224e3, 1.284e3, 1.338e3, 1.144e3, 1.286e3, 6.357e2, 1.229e3, 1.273e3, 1.266e3, 2.511e3, 1.222e3, 9.565e2, 1.236e3, 1.321e3, 1.27e3, 1.557e3, 1.472e3, 9.531e2, 6.529e2, 1.323e3, 2.036e3, 1.291e3, 1.367e3, 1.339e3, 1.437e3, 1.258e3, 1.232e3, 1.857e3, 1.302e3, 5.292e3, 6.498e2, 1.345e3, 1.083e3, 1.218e3, 6.473e2, 1.273e3, 1.417e3, 1.563e3, 1.013e3, 1.374e3, 1.561e3, 1.368e3, 2.108e3, 9.434e2, 1.155e3, 1.356e3, 1.596e3, 1.316e3, 2.145e3, 1.676e3, 2.542e3, 1.024e3, 5.608e2, 7.542e2, 1.63e3, 1.806e3, 1.153e3, 7.968e2, 1.218e3, 1.379e3, 6.38e3, 1.239e3, 1.508e3, 1.242e3, 1.305e3, 9.893e2, 9.395e2, 2.085e3, 8.385e2, 2.164e3, 1.37e3, 1.788e3, 6.846e2, 1.128e3, 1.097e3, 9.042e2, 5.942e2, 2.231e3, 1.108e3, 1.275e3, 5.062e3, 6.859e2, 1.15e3, 8.396e2, 7.133e2, 1.145e3, 1.913e3, 1.207e3, 1.589e3, 6.943e2, 6.264e2, 5.601e2, 1.391e3, 1.395e3, 1.461e3, 8.383e2, 8.33e2, 1.829e3, 1.594e3, 9.068e2, 1.496e3, 5.031e3, 1.196e3, 6.177e2, 9.44e2, 8.765e2, 1.799e3, 1.587e3, 1.101e3, 6.484e2, 1.164e3, 1.439e3, 1.202e3, 9.045e2, 1.204e3, 1.234e3, 1.275e3, 5.717e2, 9.413e2, 5.822e2, 8.189e2, 8.265e2, 1.167e3, 1.177e3, 8.398e2, 1.192e3, 1.604e3, 1.031e3, 1.241e3, 5.352e2, 1.496e3, 1.128e3, 1.39e3, 8.748e2, 1.352e3, 1.376e3, 1.06e3, 1.183e3, 1.196e3, 6.184e2, 1.194e3, 1.153e3, 1.078e3, 1.128e3, 5.451e2, 1.142e3, 1.064e3, 1.067e3, 9.544e2, 1.237e3, 5.563e2, 2.13e3, 6.698e2, 6.434e2, 5.038e2, 5.539e2, 5.014e2, 5.72e2, 1.458e3, 1.384e3, 5.099e2, 1.413e3, 7.849e2, 5.668e2, 1.295e3, 1.093e3, 1.347e3, 5.105e2, 1.08e3, 8.674e2, 1.667e3, 1.498e3, 1.508e3, 1.485e3, 1.806e3, 6.071e3, 8.729e2, 2.585e3, 1.463e3, 3.292e3, 1.197e3, 1.767e3, 5.815e3, 8.664e2, 9.427e2, 7.187e2, 1.845e3, 1.202e3, 7.846e2, 1.838e3, 1.612e3, 2.745e3, 2.805e3, 1.143e3, 7.286e3, 8.487e2, 1.464e3, 1.561e3, 1.346e3, 1.722e3, 1.689e3, 1.336e3, 1.703e3, 1.687e3, 1.95e3, 1.425e3, 1.116e3, 1.241e3, 7e3, 8.555e2, 6.608e2, 7.865e2, 1.599e3, 1.802e3, 1.555e3, 2.677e3, 2.727e3, 2.766e3, 1.921e3, 2.086e3, 6.632e2, 2.058e3, 1.81e3, 2.81e3, 1.572e3, 1.819e3, 1.436e3, 1.108e3, 1.395e3, 1.951e3, 1.457e3, 8.742e2, 1.387e3, 1.364e3, 2.8e3, 1.662e3, 1.562e3, 6.201e2, 6.183e2, 6.268e2, 9.92e2, 1.561e3, 6.463e2, 2.416e3, 7.407e2, 1.327e3, 1.473e3, 2.162e3, 5.507e3, 1.148e3, 1.177e3, 1.77e3, 1.419e3, 8.594e2, 6.089e3, 1.662e3, 1.62e3, 2.134e3, 2.106e3, 1.673e3, 1.599e3, 1.551e3, 7.99e2, 2.599e3, 1.463e3, 1.594e3, 1.546e3, 6.871e2, 1.319e3, 1.916e3, 6.941e2, 1.415e3, 2.114e3, 1.608e3, 5.916e3, 1.388e3, 1.342e3, 1.553e3, 1.029e3, 1.554e3, 1.778e3, 2.089e3, 8.648e2, 8.502e2, 1.43e3, 2.347e3, 1.065e3, 1.018e3, 1.39e3, 9.929e2, 1.506e3, 8.029e2, 1.381e3, 1.427e3, 2.035e3, 1.339e3, 6.038e2, 1.498e3, 1.936e3, 9.976e2, 7.997e2, 1.344e3, 6.09e2, 8.536e3, 1.418e3, 1.338e3, 1.523e3, 9.405e2, 6.972e2, 1.013e3, 6.396e2, 1.626e3, 9.631e2, 1.407e3, 1.226e3, 6.366e2, 1.279e3, 1.305e3, 1.041e3, 1.033e3, 1.272e3, 5.743e2, 1.408e3, 1.77e3, 6.431e2, 6.414e2, 1.249e3, 9.709e2, 1.174e3, 2.749e3, 1.959e3, 6.544e2, 7.909e2, 1.295e3, 1.372e3, 6.754e2, 1.317e3, 1.312e3, 1.296e3, 1.685e3, 9.924e2, 1.5e3, 1.327e3, 5.833e2, 2.041e3, 2.786e3, 1.313e3, 1.3e3, 1.026e3, 1.012e3, 1.696e3, 1.313e3, 1.476e3, 1.318e3, 5.824e2, 2.314e3, 1.364e3, 6.118e2, 1.357e3, 1.472e3, 1.375e3, 1.047e3, 1.617e3, 1.41e3, 2.787e3, 1.139e3, 1.323e3, 1.022e3, 1.39e3, 2.739e3, 1.499e3, 1.398e3, 6.591e2, 1.457e3, 6.232e3, 1.342e3, 1.823e3, 2.762e3, 1.321e3, 1.042e3, 1.795e3, 7.172e2, 1.642e3, 8.933e2, 1.715e3, 1.633e3, 1.519e3, 1.746e3, 7.389e3, 9.268e2, 2.51e3, 1.769e3, 6.829e3, 9.177e2, 1.352e3, 1.76e3, 1.249e3, 1.196e3, 1.435e3, 2.091e3, 3.131e3, 1.383e3, 1.608e3, 1.355e3, 1.826e3, 2.072e3, 8.034e2, 1.165e3, 1.884e3, 1.658e3, 1.777e3, 9.166e2, 9.079e2, 1.608e3, 1.543e3, 1.13e3, 1.173e3, 1.469e3, 9.248e2, 8.451e3, 6.844e2, 9.18e2, 1.688e3, 2.4e3, 1.93e3, 1.218e3, 1.519e3, 1.888e3, 1.637e3, 1.688e3, 1.497e3, 1.137e3, 7.343e2, 9.154e2, 1.58e3, 1.647e3, 7.505e2, 3.618e3, 1.776e3, 3.648e3, 1.79e3, 1.799e3, 9.072e2, 8.938e2, 9.241e2, 1.883e3, 9.392e2, 6.519e2, 7.498e2, 1.896e3, 1.76e3, 1.882e3, 8.94e2, 2.129e3, 9.033e2, 1.147e3, 2.675e3, 1.626e3, 3.456e3, 1.531e3, 1.444e3, 6.548e2, 3.413e3, 1.916e3, 2.59e3, 2.316e3, 6.508e2, 1.83e3, 1.885e3, 2.384e3, 7.523e2, 2.496e3, 2.356e3, 1.901e3, 1.174e3, 1.827e3, 1.586e3, 1.169e3, 8.977e2, 1.545e3, 2.288e3, 9.727e2, 1.52e3, 1.994e3, 1.627e3, 1.67e3, 1.6e3, 2.2e3, 2.011e3, 9.67e2, 1.235e3, 7.107e2, 8.534e3, 2.401e3, 1.595e3, 2.44e3, 3.644e3, 2.172e3, 1.189e3, 1.897e3, 1.189e3, 1.18e3, 1.684e3, 1.659e3, 1.297e3, 1.167e3, 2.224e3, 1.224e3, 1.749e3, 1.774e3, 6.652e2, 6.874e3, 1.52e3, 1.758e3, 7.295e2, 1.561e3, 1.174e3, 1.537e3, 1.152e3, 1.167e3, 9.178e2, 1.124e3, 2.044e3, 1.427e3, 1.609e3, 2.568e3, 7.334e3, 1.564e3, 1.156e3, 9.583e2, 1.61e3, 4.94e3, 1.192e3, 1.836e3, 7.543e3, 7.276e2, 2.629e3, 1.164e3, 2.122e3, 1.146e3, 2.127e3, 8.834e2, 1.642e3, 1.564e3, 2.119e3, 1.563e3, 2.24e3, 1.539e3, 2.299e3, 1.606e3, 1.585e3, 1.888e3, 1.561e3, 1.581e3, 2.356e3, 1.631e3, 2.658e3, 1.272e3, 3.558e3, 1.604e3, 1.283e3, 1.948e3, 1.691e3, 1.852e3, 1.514e3, 1.72e3, 1.94e3, 1.673e3, 2.664e3, 6.743e2, 2.661e3, 1.713e3, 6.019e3, 8.989e2, 1.202e3, 3.497e3, 7.439e2, 1.834e3, 2.541e3, 1.479e3, 6.658e2, 2.563e3, 1.601e3, 1.459e3, 9.479e2, 2.074e3, 9.41e2, 2.554e3, 2.09e3, 1.101e3, 6.731e2, 2.522e3, 1.711e3, 1.427e3, 1.829e3, 1.685e3, 1.602e3, 1.599e3, 6.659e2, 1.605e3, 9.423e2, 1.616e3, 8.89e2, 6.97e3, 2.368e3, 1.597e3, 1.826e3, 8.831e2, 1.546e3, 1.828e3, 1.223e3, 1.706e3, 3.499e3, 9.335e2, 2.715e3, 2.718e3, 1.625e3, 1.204e3, 2.362e3, 7.221e2, 1.46e3, 2.388e3, 9.632e2, 9.564e2, 1.146e3, 1.619e3, 3.839e3, 1.152e3, 1.609e3, 2.417e3, 1.186e3, 1.251e3, 1.586e3, 1.57e3, 1.535e3, 1.878e3, 7.55e2, 9.476e2, 2.532e3, 1.57e3, 1.862e3, 1.635e3, 9.959e2, 9.519e2, 2.512e3, 2.186e3, 2.45e3, 9.688e2, 3.858e3,]
pos = [1,3,5,7,9,11]
data = [data_0,data_1,data_2,data_3,data_4,data_5,]
plt.violinplot(data,pos, widths=1, showmeans=True, showextrema=True)
plt.xticks([1,3,5,7,9,11,],['FRFCFS','FRFCFS-\nCAP','PARBS','ATLAS','TCM','BLISS',])
plt.ylim([0,3000])
plt.ylabel('Request Latency')
plt.savefig('request_latency.pdf', format = 'pdf')

